Six Feet Apart: Online Payments During the COVID-19 Pandemic

Since the COVID-19 pandemic, businesses have faced unprecedented challenges when trying to remain open. Because COVID-19 spreads through aerosolized droplets, businesses were forced to distance their services; in some cases, distancing may have involved moving business services online. In this work, we explore digitization strategies used by small businesses that remained open during the pandemic, and survey/interview small businesses owners to understand preliminary challenges associated with moving online. Furthermore, we analyze payments from 400K businesses across Japan, Australia, United States, Great Britain, and Canada. Following initial government interventions, we observe (at minimum for each country) a 47% increase in digitizing businesses compared to pre-pandemic levels, with about 80% of surveyed businesses digitizing in under a week. From both our quantitative models and our surveys/interviews, we find that businesses rapidly digitized at the start of the pandemic in preparation of future uncertainty. We also conduct a case-study of initial digitization in the United States, examining finer relationships between specific government interventions, business sectors, political orientation, and resulting digitization shifts. Finally, we discuss the implications of rapid & widespread digitization for small businesses in the context of usability challenges and interpersonal interactions, while highlighting potential shifts in pre-existing social norms.

==> figures/its_regression.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "slide"
    }
   },
   "source": [
    "# Interrupted Time Series\n",
    "- by Jacob Eisenstein, May 2019\n",
    "\n",
    "Under what conditions can we say that an event *caused* a change in a time series? \n",
    "\n",
    "- To what degree did the banning of a hateful community cause a decrease in hate speech among former community members?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "skip"
    }
   },
   "source": [
    "- If we can experimentally \"assign\" the event at random to some individuals and not others, then differences in outcomes can be attributed to the event.\n",
    "- But in many situations, this is not possible.\n",
    "- **Interrupted time series** analysis is a method for making causal inferences from purely observational data, but all such inferences are contingent on a set of assumptions.\n",
    "- It can be implemented using multivariate regression."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "## Hate speech on Reddit\n",
    "\n",
    "The data for this notebook is drawn from [Chandrasekharan et al 2018](https://www.cc.gatech.edu/~eshwar3/uploads/3/8/0/4/38043045/cscw2018-chandrasekharan-reddit2015ban.pdf), and is based on counts of hate speech on Reddit. Specifically:\n",
    "\n",
    "- The **outcome** is the count of words in a hate speech lexicon, aggregated per user and per 10 day window\n",
    "- The **treatment** is the closure of several forums in which hate speech was prevalent, which took place in June 2015"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "One hypothesis is that this treatment might cause hate speech to decrease, because it removed \"echo chambers\" that promote it. The null hypothesis is that the treatment has no effect: people who choose to use the words in the hate speech lexicon will continue to use them in other parts of Reddit. In this notebook we will evaluate this hypothesis."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "## Treatment and control\n",
    "\n",
    "The dataset includes two groups of users: \n",
    "- The **treatment** group consists of users who frequently posted in the forums that were banned in June 2015.\n",
    "- The **control** group consists of users who did not post there, but did post in similar forums."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "slideshow": {
     "slide_type": "notes"
    }
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import pandas as pd\n",
    "import statsmodels.formula.api as smf\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "### Loading the data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "        uid  counts  condition  time\n",
      "0  84192251       0  treatment   -10\n",
      "1  84192251       0  treatment   -20\n",
      "2  84192251       0  treatment   -30\n"
     ]
    }
   ],
   "source": [
    "csv_out = os.path.join('..','data','reddit-counts.csv')\n",
    "df = pd.read_csv(csv_out, usecols=['uid','counts','condition','time'])\n",
    "print(df.head(3))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "source": [
    "- `uid`: the user ID\n",
    "- `counts`: counts against the hate speech lexicon \n",
    "- `condition`: whether the user is in the treatment or control\n",
    "- `time`: number of days after the intervention event"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "### Initial visualization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# this may take a minute\n",
    "_,ax = plt.subplots(1,1,figsize=[8,2.5])\n",
    "sns.lineplot(data=df,x='time',y='counts',hue='condition',ax=ax);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "source": [
    "- The treatment group seems to experience a significant decrease in hate speech at around $t=0$.\n",
    "- The control group seems relatively unaffected.\n",
    "- Let's try to quantify these observations."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "slide"
    }
   },
   "source": [
    "# Variable intercept model\n",
    "\n",
    "In the variable intercept model, we associate an additional coefficient with the post-treatment period. Formally:\n",
    "\n",
    "\\begin{equation}\n",
    "y_{t,i} \\sim f( \\exp (\\mathbf{\\beta} \\cdot \\mathbf{x}_{t,i} + \\gamma \\delta(t > \\tau))),\n",
    "\\end{equation}\n",
    "- $y_{t,i}$ is the outcome for individual $i$ at time $t$\n",
    "- $\\mathbf{x}_{t,i}$ is a vector of covariates, and $\\mathbf{\\beta}$ is a vector of parameters\n",
    "- $\\delta(t > \\tau)$ indicates whether $t$ is in the post-treatment period\n",
    "- $\\gamma$ quantifies the causal impact of the treatment on the intercept\n",
    "- $f$ specifies a **distribution**, such as the Normal or Poisson"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "## Implementation\n",
    "\n",
    "- In this case, we set $x_{t,i} = [t]$, which allows the model to correct for a linear trend in the data.\n",
    "- It might be nice to include a user-level covariate, but this poses memory challenges for `statsmodels`.\n",
    "- Since the underlying data is counts, we will use Poisson regression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "outputs": [],
   "source": [
    "df['post_treatment'] = df['time'] > 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [],
   "source": [
    "df_treat = df.loc[df['condition']=='treatment'].copy()\n",
    "df_control = df.loc[df['condition']=='control'].copy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimization terminated successfully.\n",
      "         Current function value: 18.643179\n",
      "         Iterations 6\n"
     ]
    }
   ],
   "source": [
    "model = smf.poisson('counts ~ time + post_treatment',data = df_treat)\n",
    "results = model.fit()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                            Results: Poisson\n",
      "========================================================================\n",
      "Model:                 Poisson           Pseudo R-squared:  0.041       \n",
      "Dependent Variable:    counts            AIC:               4324328.7106\n",
      "Date:                  2019-06-01 19:30  BIC:               4324357.6940\n",
      "No. Observations:      115976            Log-Likelihood:    -2.1622e+06 \n",
      "Df Model:              2                 LL-Null:           -2.2548e+06 \n",
      "Df Residuals:          115973            LLR p-value:       0.0000      \n",
      "Converged:             1.0000            Scale:             1.0000      \n",
      "No. Iterations:        6.0000                                           \n",
      "------------------------------------------------------------------------\n",
      "                        Coef.  Std.Err.     z     P>|z|   [0.025  0.975]\n",
      "------------------------------------------------------------------------\n",
      "Intercept               2.5721   0.0022 1143.9333 0.0000  2.5677  2.5765\n",
      "post_treatment[T.True] -1.6447   0.0047 -350.9292 0.0000 -1.6539 -1.6356\n",
      "time                    0.0032   0.0000  165.4772 0.0000  0.0031  0.0032\n",
      "========================================================================\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(results.summary2())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "These results say:\n",
    "- For each individual in the treatment group, the base rate of hate speech lexicon matches is $e^{2.6} = 13$ per $10$ days.\n",
    "- There is a discontinuity in the post-treatment period, with a decrease in the rate of hate speech by $e^{-1.3} = 80\\%$.\n",
    "- There is a slightly increasing trend of $e^{0.0032} = 0.3\\%$ more hate speech words per day overall."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "### Model fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [],
   "source": [
    "# fitted values\n",
    "df_treat['fit'] = np.exp(results.fittedvalues)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = sns.lineplot(data=df_treat,x='time',y='counts',linewidth=0.5)\n",
    "ax = sns.lineplot(data=df_treat,x='time',y='fit', ax = ax, linewidth=3)\n",
    "ax.set_title('treatment group')\n",
    "plt.legend(['observations','fit'])\n",
    "ax.set_ylabel('word counts');"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "### Control group\n",
    "\n",
    "Now let's see what the same model says about the control group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimization terminated successfully.\n",
      "         Current function value: 4.884093\n",
      "         Iterations 4\n"
     ]
    }
   ],
   "source": [
    "model_control = smf.poisson('counts ~ time + post_treatment',data = df_control)\n",
    "results_control = model_control.fit()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                           Results: Poisson\n",
      "=======================================================================\n",
      "Model:                Poisson           Pseudo R-squared:  0.001       \n",
      "Dependent Variable:   counts            AIC:               1149965.7242\n",
      "Date:                 2019-06-01 19:30  BIC:               1149994.7526\n",
      "No. Observations:     117725            Log-Likelihood:    -5.7498e+05 \n",
      "Df Model:             2                 LL-Null:           -5.7575e+05 \n",
      "Df Residuals:         117722            LLR p-value:       0.0000      \n",
      "Converged:            1.0000            Scale:             1.0000      \n",
      "No. Iterations:       4.0000                                           \n",
      "-----------------------------------------------------------------------\n",
      "                        Coef.  Std.Err.    z     P>|z|   [0.025  0.975]\n",
      "-----------------------------------------------------------------------\n",
      "Intercept               0.7839   0.0048 161.7137 0.0000  0.7744  0.7934\n",
      "post_treatment[T.True] -0.3361   0.0087 -38.5147 0.0000 -0.3532 -0.3190\n",
      "time                    0.0011   0.0000  29.0560 0.0000  0.0010  0.0012\n",
      "=======================================================================\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(results_control.summary2())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "This suggests that the intervention had an effect on the control group, albeit a weaker effect than on the treatment group: a reduction by 30\\%. \n",
    "\n",
    "This is not inconceivable, since the intervention could have discouraged hate speech throughout the site, even for individuals who were not directly affected."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "### Visualization of model fit on control"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_control['fit'] = np.exp(results_control.fittedvalues)\n",
    "ax = sns.lineplot(data=df_control,x='time',y='counts',linewidth=0.5)\n",
    "ax = sns.lineplot(data=df_control,x='time',y='fit', ax = ax, linewidth=3)\n",
    "ax.set_title('control group')\n",
    "plt.legend(['observations','fit'])\n",
    "ax.set_ylabel('word counts');"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "## Combined model\n",
    "\n",
    "To differentiate between the direct effect on the treated group (of having \"echo chamber\" forums closed) from the indirect effect on the control group (of hate speech being generally discouraged), we can model both groups together, using the following formula:\n",
    "\n",
    "``` counts ~ time + post_treatment * condition```\n",
    "\n",
    "This specifies an **interaction effect** between the treatment group and the post-treatment period. Coefficients are estimated for all but one of the combinations of these two variables."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimization terminated successfully.\n",
      "         Current function value: 11.717176\n",
      "         Iterations 6\n"
     ]
    }
   ],
   "source": [
    "model_combined = smf.poisson('counts ~ time + post_treatment * condition',\n",
    "                            data = df)\n",
    "results_combined = model_combined.fit()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                                       Results: Poisson\n",
      "===============================================================================================\n",
      "Model:                        Poisson                   Pseudo R-squared:          0.093       \n",
      "Dependent Variable:           counts                    AIC:                       5476641.3888\n",
      "Date:                         2019-06-01 19:30          BIC:                       5476693.1978\n",
      "No. Observations:             233701                    Log-Likelihood:            -2.7383e+06 \n",
      "Df Model:                     4                         LL-Null:                   -3.0189e+06 \n",
      "Df Residuals:                 233696                    LLR p-value:               0.0000      \n",
      "Converged:                    1.0000                    Scale:                     1.0000      \n",
      "No. Iterations:               6.0000                                                           \n",
      "-----------------------------------------------------------------------------------------------\n",
      "                                               Coef.  Std.Err.     z     P>|z|   [0.025  0.975]\n",
      "-----------------------------------------------------------------------------------------------\n",
      "Intercept                                      0.9533   0.0032  297.6649 0.0000  0.9470  0.9596\n",
      "post_treatment[T.True]                        -0.6613   0.0055 -119.3794 0.0000 -0.6721 -0.6504\n",
      "condition[T.treatment]                         1.5776   0.0030  529.8993 0.0000  1.5718  1.5835\n",
      "post_treatment[T.True]:condition[T.treatment] -0.9021   0.0052 -172.3782 0.0000 -0.9123 -0.8918\n",
      "time                                           0.0027   0.0000  161.1307 0.0000  0.0027  0.0028\n",
      "===============================================================================================\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(results_combined.summary2())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "skip"
    }
   },
   "source": [
    "The combined model shows that:\n",
    "\n",
    "- Control users produce half as many hate speech words per 10 days after the treatment.\n",
    "- Treatment users produce 80\\% fewer fewer hate speech words after the treatment.\n",
    "- The treatment users produce $4.8$ times more hate speech words overall."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYwAAAEKCAYAAAAB0GKPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzsvXl4XOV59/95Zte+W7Zs2bKN9x0vYFY7hoQ1CQkEaEqApKXQJF14Xwpd3l94k1xXezVJSZvSkhVIS1hCs4ek6QsYnITNgDGLjY1tbZasfaQZzXrOuX9/zGg8kmZGI3lGGonnc126NHPWZ0ZH5z7PvXxvJSJoNBqNRjMRtpkegEaj0WhmB9pgaDQajSYrtMHQaDQaTVZog6HRaDSarNAGQ6PRaDRZoQ2GRqPRaLJCGwyNRqPRZIU2GBqNRqPJCm0wNBqNRpMVjpkeQC6pra2VpqammR6GRqPRzBpeffXVXhGpy2bbOWUwmpqa2L9//0wPQ6PRaGYNSqmWbLfVLimNRqPRZIU2GBqNRqPJCm0wNBqNRpMVcyqGodHMNaLRKO3t7YRCoZkeimaW4/F4WLRoEU6nc8rHyJvBUEo1At8H5gMW8C0R+WelVDXwONAENAOfEJGBFPtfBvwzYAe+IyL/kK+xajSFSnt7O2VlZTQ1NaGUmunhaGYpIkJfXx/t7e0sXbp0ysfJp0vKAP6XiKwBzgU+q5RaC9wDPC0iK4Cn4+9HoZSyA/cDlwNrgRvj+2o07ytCoRA1NTXaWGjOCKUUNTU1ZzxTzZvBEJFOEXkt/toHHAIWAh8BHo5v9jDw0RS77wDeE5HjIhIBHovvp9G879DGQpMLcnEdTUvQWynVBGwBXgLqRaQTYkYFmJdil4VAW9L79vgyjUaj0cwQeTcYSqlS4L+AvxCRoWx3S7EsZfNxpdRtSqn9Sqn9PT09Ux2mRjOjnPQGZ3oIKfF6vfzbv/1bTo/59a9/nUAgkNNj5uo8TU1N9Pb25mlE2TH2O+/o6ODaa6+dwRGdJq8GQynlJGYsHhGRH8UXdymlFsTXLwC6U+zaDjQmvV8EdKQ6h4h8S0S2ici2urqsqts1moLCMC06vUEM05rpoYwjk8EwTXNKxyxkg5FrpvIdjf3OGxoaePLJJ3M5rCmTN4OhYg6z7wKHROSfklb9DLg5/vpm4Kcpdn8FWKGUWqqUcgE3xPfTaOYchiVEDIuomXISPaPcc889HDt2jM2bN3PXXXexd+9edu/ezR/8wR+wYcMGAP7zP/+THTt2sHnzZv7kT/4kcZO844472LZtG+vWreMLX/gCAP/yL/9CR0cHu3fvZvfu3QCUlpZy9913s3XrVi655BJefvlldu3axbJly/jZz2L/9qZpctddd7F9+3Y2btzIN7/5TQD27t3Lrl27uPbaa1m9ejWf/OQnEZGU50nm6aefZsuWLWzYsIFPf/rThMPhxLqvfOUr7Nixgx07dvDee+8B8MMf/pD169ezadMmLrroognHlPwd3X333aMMwL333svXvvY1/H4/e/bs4eyzz2bDhg389Kc/TfmdNzc3s379eiCWBHHrrbeyYcMGtmzZwrPPPgvAQw89xMc+9jEuu+wyVqxYwV/91V+d8d8+JSKSlx/gAmJupIPAgfjPFUANseyoo/Hf1fHtG4Cnkva/AjgCHAP+Nptzbt26VTSa2YYvFJVnDp0SbyAybt0777wzAyM6zYkTJ2TdunWJ988++6wUFxfL8ePHRSQ2vquuukoikdjY77jjDnn44YdFRKSvr09ERAzDkIsvvljeeOMNERFZsmSJ9PT0JI4JyFNPPSUiIh/96Efl0ksvlUgkIgcOHJBNmzaJiMg3v/lN+dKXviQiIqFQSLZu3SrHjx+XZ599VsrLy6WtrU1M05Rzzz1X9u3bl/I8IwSDQVm0aJG8++67IiJy0003yX333ZfY58tf/rKIiDz88MNy5ZVXiojI+vXrpb29XUREBgYGJhxT8nf02muvyUUXXZQ4/5o1a6SlpUWi0agMDg6KiEhPT48sX75cLMsa950nv//qV78qt9xyi4iIHDp0SBobGyUYDMqDDz4oS5cuFa/XK8FgUBYvXiytra3jPnuq6wnYL1ne1/NWhyEivyV1LAJgT4rtO+JGYuT9U8BT+RmdRlM4mKYQMiyiWbikfri/jfaB3MU7FlUVcd22xok3TGLHjh2JXP6nn36aV199le3btwMQDAaZNy+Wx/LEE0/wrW99C8Mw6Ozs5J133mHjxo3jjudyubjssssA2LBhA263G6fTyYYNG2hubgbgN7/5DQcPHky4ZgYHBzl69Cgul4sdO3awaNEiADZv3kxzczMXXHBB2vG/++67LF26lJUrVwJw8803c//99/MXf/EXANx4442J33/5l38JwPnnn88tt9zCJz7xCT72sY9lNaaR72jLli10d3fT0dFBT08PVVVVLF68mGg0yt/8zd/w/PPPY7PZOHnyJF1dXRm/+9/+9rd8/vOfB2D16tUsWbKEI0eOALBnzx4qKioAWLt2LS0tLTQ2Tu5vOxG60lujmWGilkXEsAhHJ/Z3T/bmng9KSkoSr0WEm2++mb//+78ftc2JEyf46le/yiuvvEJVVRW33HJL2hoAp9OZSPm02Wy43e7Ea8MwEuf5xje+wYc+9KFR++7duzexPYDdbk/sk47YQ3V6ktNPR14/8MADvPTSS/zyl79k8+bNHDhwIOOYkr8jgGuvvZYnn3ySU6dOccMNNwDwyCOP0NPTw6uvvorT6aSpqWnCOolMY5/s9zAVtJaURjPDGKaFXSmCWRiM6aasrAyfz5d2/Z49e3jyySfp7o7lrvT399PS0sLQ0BAlJSVUVFTQ1dXFr371q6yPmYoPfehD/Pu//zvRaBSAI0eOMDw8PKWxr169mubm5kR84j/+4z+4+OKLE+sff/zxxO+dO3cCcOzYMc455xy++MUvUltbS1tb26TGdMMNN/DYY4/x5JNPJjKeBgcHmTdvHk6nk2effZaWlpaM4wa46KKLeOSRRxLna21tZdWqVRm/h1yiZxgazQwTNizcTjuBSOEZjJqaGs4//3zWr1/P5ZdfzpVXXjlq/dq1a/nyl7/MBz/4QSzLwul0cv/993PuueeyZcsW1q1bx7Jlyzj//PMT+9x2221cfvnlLFiwIBG0nYg/+qM/orm5mbPPPhsRoa6ujp/85CcZ90l3Ho/Hw4MPPsh1112HYRhs376d22+/PbE+HA5zzjnnYFkWjz76KAB33XUXR48eRUTYs2cPmzZtYuPGjVmPad26dfh8PhYuXMiCBQsA+OQnP8nVV1/Ntm3b2Lx5M6tXr075nX/2s59NHOdP//RPuf3229mwYQMOh4OHHnpo1Mwi36iJpmeziW3btoluoKSZbRzp8nFqMITbYeOcZTWj1h06dIg1a9bM0Mg0c41U15NS6lUR2ZbN/tolpdHMMKGoidthI2SYE/rXNZqZRBsMjWaGiRgWDpsNEQqyFkOjGUEbDI1mhgkbFnabQkFWqbUazUyhDYZGM4OICFEzZjBAGwxNYaMNhkYzgyS7oASIaIOhKWC0wdBoZhDTEkbqxOxKESrA1FqNZgRtMDSaGcSwLEYSoxx2W0HWYuSC5uZmfvCDH0xpvxHhvWzYu3cvV1111aTPk2v27t3L73//+8T7Bx54gO9///szOKLcoA2GRjODGKYkBNccNkWgAKu9c0Emg5EPCYtcMpXxjTUYt99+O5/61KdyOawZQRsMjWYGMSxJdAZz2m0EC3CG8f3vf5+NGzeyadMmbrrpJgBaWlrYs2cPGzduZM+ePbS2tgJwyy238Gd/9mecd955LFu2LCHMd88997Bv3z42b97Mfffdx0MPPcR1113H1VdfzQc/+EFEhLvuuov169ezYcOGhDxHOjJtPzQ0xDXXXMPatWu5/fbbsSwL0zS55ZZbEtvfd999QEzy47LLLmPr1q1ceOGFHD58OPE57rzzTnbv3s1dd91FU1MTXq83cY6zzjqLrq4ufv7zn3POOeewZcsWLrnkErq6umhubuaBBx7gvvvuY/Pmzezbt497772Xr371qwAcOHCAc889l40bN3LNNdcwMDAAwK5du7j77rvZsWMHK1euZN++fbn48+WWbGVtZ8OPljfXzDZO9gfkucPdcrDNKwfbvPLs4S4xTCuxfqblzd966y1ZuXJlQiZ8RLL8qquukoceekhERL773e/KRz7yERERufnmm+Xaa68V0zTl7bffluXLl4tITBZ9RCpcROTBBx+UhQsXJo735JNPyiWXXCKGYcipU6eksbFROjo6xkl9j5Bu+2effVbcbrccO3ZMDMOQSy65RH74wx/K/v375ZJLLknsPyJR/oEPfECOHDkiIiIvvvii7N69O/E5rrzySjEMQ0RE/uzP/ky+973vJbbbs2ePiIj09/eLZcX+Xt/+9rflzjvvFBGRL3zhC/KVr3wlcb7k9xs2bJC9e/eKiMj/+T//R/78z/9cREQuvvjixP6//OUvE+fIJQUrb67RaCYmZJjYbEnqqKh4mq099Q6vPwLe1twNoHIxbPlk2tXPPPMM1157LbW1tQBUV1cD8MILL/CjH8WaaN50002jGvZ89KMfxWazsXbt2oxy3ZdeemnieL/97W+58cYbsdvt1NfXc/HFF/PKK6+klEPPtH15eTk7duxg2bJlQEyi/Le//S179uzh+PHjfP7zn+fKK6/kgx/8IH6/n9///vdcd911ieMmN1K67rrrsNtjf4frr7+eL37xi9x666089thjXH/99QC0t7dz/fXX09nZSSQSSUiap2NwcBCv15sQO7z55ptHnX9EOn3r1q0JafdCQhsMjWYGiVV5nzYYQqwuw+NMYzAy3NzzgYiMkvtOR/I2yWJ4kkHqZKxM+mTHlc1YRt5XVVXxxhtv8N///d/cf//9PPHEE3z961+nsrKSAwcOTDi+nTt38t5779HT08NPfvIT/u7v/g6Az3/+89x55518+MMfZu/evdx7772T+hxjGfnu8iVPfqbks0Xr95RS3Uqpt5KWPa6UOhD/aVZKpfxLxde9Gd9Oqwlq5iwjVd7JFJI8yJ49e3jiiSfo6+sDYvLlAOeddx6PPfYYEOvrkKlhEUwsaX7RRRfx+OOPY5omPT09PP/88+zYsWNK27/88sucOHECy7J4/PHHueCCC+jt7cWyLD7+8Y/zpS99iddee43y8nKWLl3KD3/4QyBmhN54442U51NKcc0113DnnXeyZs0aampiIpGDg4MsXLgQgIcffnjCz1tRUUFVVVUiPjFWWr3QyecM4yHgX4FELpmIXD/yWin1NWAww/67RaQ3b6PTaAqAcNTEYT/93KZQRIzCCXyvW7eOv/3bv+Xiiy/GbrezZcsWHnroIf7lX/6FT3/603zlK1+hrq6OBx98MONxNm7ciMPhYNOmTdxyyy1UVVWNWn/NNdfwwgsvsGnTJpRS/OM//iPz589P65ZJt/3hw4fZuXMn99xzD2+++SYXXXQR11xzDW+++Sa33norlhUrjBxp+PTII49wxx138OUvf5loNMoNN9zApk2bUp7z+uuvZ/v27Tz00EOJZffeey/XXXcdCxcu5Nxzz+XEiRMAXH311Vx77bX89Kc/5Rvf+Mao4zz88MPcfvvtBAIBli1bNuF3V0jkVd5cKdUE/EJE1o9ZroBW4AMicjTFfs3AtskaDC1vrplt7DvaQ7nHiS3uRhkKRllQ6WFZXSmg5c01uWW2yptfCHSlMhZxBPiNUupVpdRtmQ6klLpNKbVfKbW/p6cn5wPVaPKFZQmmJQljAeCwq4JMrdVoYOYMxo3AoxnWny8iZwOXA59VSl2UbkMR+ZaIbBORbXV1dbkep0aTN6KWxdhwssNmK8hWrRoNzIDBUEo5gI8BaStzRKQj/rsb+DGQPvql0cxSTGu8O9hhVwQio7Nj8uk21rx/yMV1NBMzjEuAwyLSnmqlUqpEKVU28hr4IPBWqm01mtlMqmwom1JYclrm3OPx0NfXp42G5owQEfr6+vB4PGd0nLxlSSmlHgV2AbVKqXbgCyLyXeAGxrijlFINwHdE5AqgHvhxPJfaAfxARH6dr3FqZh7LErqGQtSVuUdlDM11TEsY55OCRCMlp93GokWLaG9vR8fnNGeKx+Nh0aJFZ3SMvBkMEbkxzfJbUizrAK6Ivz4OpM5r08xJfGGDtzoGqS5xsXZBBUWuNEVrc4xkpdqxRA0BFzidzgmrhzWa6eL98zinKVi8wxHcDjuRqLC/pR9vIDLTQ5oWwlFrVIbUCLqRkqZQ0QZDM+OcGgpR4nJQ6nFQ5LTzWssAbf2BOe+3DxvmKFmQEWxKEdKZUpoCRBsMzYwSjJgEIyYuR+xSdDvsVJe4Odrt51Dn0JzucR1JIQsC4NSptZoCRRsMzYwyFIyMC/zabYq6Uje9/givtw4wHC48EbZcEDJSu6R08Z6mUNEGQzOjdPnCFKVRZq0qdmFZsL+5n15faJpHln/GKtWO4LApgpG5aSQ1sxttMDQzhmFaDAQiaQ0GQInbQZnHycH2wTlnNCKGmdIl5bDbCBnWnI/haGYf2mBoZgx/2EBkfP+CsTjtNiqLXbx5cojBQHSaRpdfDNPCmuCz60wpTaGhDYZmxuj1h3HYsrsEnXYbZR4Hb7QP4J8DMQ3DElSqqr0kCqkvhkYD2mBoZggRoWsoTMkkivTcDjtuh50DbQOzPihsWoKQoWscEDX0DENTWGiDoZkRAhGTqGlNWgqk2OXArmwcbPcSLqBGQ5PFMCXjP5/AnE4p1sxOtMHQzAiDgegEDpn0lLodGJbw1snBWXtTNSyLTCN32GwEZvksSjP30AZDMyOc8oUodk1dyqzc42Q4bPJOx1BKmfBCx7CEDB4pHDZFIDr7YzWauYU2GJppJ2JYDAajuB1ndvlVFbsYCEQ40uXDmmVGY2wv77E47IpgeHbOnjRzF20wNNOOLxRzR02UTpsNNSVuOgeDHO8dPvOBTSNhw8Ke4fPHOu/pGYamsNAGQzPt9PrDuO25kzCvLXHT3h8Y16mukAkZFpkyiu02hRHv+a3RFAraYGimFcsSenzhnPa8UErhsCs6vLOnEjwStSasQRlppKTRFAp5MxhKqe8ppbqVUm8lLbtXKXVSKXUg/nNFmn0vU0q9q5R6Tyl1T77GqJl+/BEDw5KUkhhnQqnbycmBwKxJtQ2bqWVBxqKrvTWFRD5nGA8Bl6VYfp+IbI7/PDV2pVLKDtwPXA6sBW5USq3N4zg104h3OIJtygm16bHbFAJ0D4VzfuxcIyJEzdTS5qO2QxfvaQqLvBkMEXke6J/CrjuA90TkuIhEgMeAj+R0cJoZo2soRLE7Py1Yyz1OWvoCBe/3NywhZTPvMdhQhKPaYGgKh5mIYXxOKXUw7rKqSrF+IdCW9L49viwlSqnblFL7lVL7e3p6cj1WTQ4JRU2GIyZuR34MhtNuw7As+vyTm2WEoiZvnfROm6ExLSFtM+8kHHZdi6EpLKbbYPw7sBzYDHQCX0uxTapHr7T/XSLyLRHZJiLb6urqcjNKTV4YCkYz6iflghKXg5a+4aylwUWEo90+2gaCkzY0UyVqWll9C7HUWj3D0BQO02owRKRLREwRsYBvE3M/jaUdaEx6vwjomI7xafJLty9MkWPq1d3Z4HHaGY4YDAazk0Hv8YXp9YWpK3VzvGd4WgoATUtGPRW19A3TPhAYt12seE/PMDSFw7QaDKXUgqS31wBvpdjsFWCFUmqpUsoF3AD8bDrGp8kfhmnRPxzJaTptOjwOBy3942/AYwkbJu92+agocuF22AlGTfqG8z/LMKzR86x3Ood4p3No3HYOmyJkmLqRkqZgyNvjnlLqUWAXUKuUage+AOxSSm0m5mJqBv4kvm0D8B0RuUJEDKXU54D/BuzA90Tk7XyNUzM9+MMGlkjKHta5psTtoNcfxh82KHWnv8SP98Sqw51xiY5St4Pm3mFqS905qUJPR9SwRmWK9Q1HUj65KaWwJNYXw+XI//em0UxE3gyGiNyYYvF302zbAVyR9P4pYFzKrWb20uePZN0sKRc47TY6vEFW1pelXN8/HKFzMERtiSuxzOO00+sPMxCIUp20PNeEoha2pJRaRfog3UjxnusMdbc0mlygr0JN3hERun0hiqfBHTVCmcdBhzdIKDq+kC9qWhzqHKLc4xg3kyh22Tne68+rGyg8ppf3RGfS1d6aQkEbDE3e8YUNQlEz4fqZDmwq1gC1e2i8XMiJXj+GaaVM7y12OfAFDYaC+Qs2hw0LR9xgmJZgV4oipz2lFpagq701hYM2GJq80+kN4sqh2GC2lHuctPYHMJJuuIOBKO0DQaqK07ucipx2TvT68zauiHG6yrvbF2JemZtFVcW0DwTHbWtXipBupKQpELTB0OSVsGHSORii1JM+XHaw3ZsyrfRMcdhtGJYk6isM0+LQqSHK3M6MQe0St4P+QIShUHapuZMlbJiJ4P9Jb5CFlUUsri6mLUVml8OuO+9pCgdtMKYBw7To9s0eJdVc0uOL3awzZUcdbB9k75H8VOmXuh2c6AsgIrT2BwhHTTzOiWc7RQ4HrX2577FhWYJpkZhhdHhDLKgsoq7MTbdvfEqvw6YIpojDaDQzgTYY00AgatLal/sn6ELHsmI36XKPM+N2QuxCDObhSdrtsBOMmLQPBGnpG6YygysqmRK3nR5fBH+OC+diNRinw9xDoSjlHgd2m8JKEWh32m3aYGgKBm0wpoFw1GIoFJ010tu5whuMEjasjMHuQMSg2GXnwpV1PH80P7OMYpedd7t8FLscWdeBKKVw2W05d5UZljVO+yaTe8xuU0QMa9a1oNXMTbTBmAaG41lCofeZLlBr3zDFE7h/Dp/ysXp+GY1VxZz0jg/65oJil4MKj5Ni1+TKjso8Dk4NhnLayS+TUq3LYUuZBozoTClNYaANxjTgCxvYlCI4i1qIninDYYOBQGTCm/TRbj9nzSsFYMW8Uo50+fIynmziFmNRSmFXipMpspemimmedklFzdGzr0XpjKbStRiawkAbjGlgKBilxOVgKPT+MRinBkNZ1V1EjNP1EOcuq+HF4335HtqkKC9ycjJNAeBUiFqnb/ydgyEWlHsS7xdXpc6Ugpg8iEYz02iDkWcM0yJiWhS7HAxlqaA624maFie9QUrdmYPdhmlhT/LOOO023E47/gIyrLYczzKihpWIo3R4gzRUFiXWza/w0Dk4PptOAZH3WfxLU5hog5FnwkYsyOm0K4bDZsF3g8sF/f4wlkzct/tE7zBL60pHLdu1so69R7rzObxJU+Zx0u4N5MQtFIya2EcZjNMzjHSZUnabrsXQFAbaYOSZEVeGUgpBcubaKFREhOa+QEaV2BEOnRpi7YLyUcvqyz10+8IFJelttylEYGA4csbHipgWjvi0KhA1swrEO+0qLynHGs1k0QYjzwQi5qhUzrluMIaCBsGokVUb1qGgQUXReLfV+oYK3uoY3x9iJil2OmjPQRZXOGplTO112G3jZjKxzntz+7rRzA60wcgzvnAUVzz4a1eK4TneQa3dG8Btn/ipOdMMYuuSKl5tGcjlsM6YIpedwUDkjFNsw0k6UqlYVFk0Ll7isKucpvZqNFNlQoOhlDpfKVUSf/2HSql/Ukotyf/Q5gb+oJHoZeBy2PDO4cB3KGrSPRSmxD3x7KJrKEx9uTvlOrtNUe5x4A2cuQsolzhsNnqGzqwjXyQubR6MmHhSzMIaq4tpG1MsaIs3UjJ0aq1mhslmhvHvQEAptQn4K6AF+P5EOymlvqeU6lZKvZW07CtKqcNKqYNKqR8rpSrT7NuslHpTKXVAKbU/y89ScFiWEIyelrJ2O+xzOlOqazCE3aay6lb3TucQaxdUpF2/a9U8nn23sILfpW4HbQPBKVddm5ZgScwAdA6ODniPsKDCQ0cK11eskVLhxHU070+yMRiGxPwHHwH+WUT+GUjdxmw0DwGXjVn2P8B6EdkIHAH+OsP+u0Vks4hsy+JcBUnYsABJ3EDtNoVhyZyUCDEtoW0gQFkWwW4YnyE0luoSF4PBaMqsoZkipn5rTVnFNmqelgU56Q3SUFE0bhtnXGE3FbraWzPTZGMwfEqpvwb+EPilUsoOZE6wB0TkeaB/zLLfiMiIM/ZFYNEkxzurSGUYFMxJiZA+fxjDEhxZNkkSMmsoAWxZXMXrrd4cjC4zv3qrk18e7MhqW7fdTod3asrDpiUQ/8ynBkMsyGAwxyLoam/NzJPNf/f1QBj4jIicAhYCX8nBuT8N/CrNOgF+o5R6VSl1W6aDKKVuU0rtV0rt7+nJj3jdVEmXETXXJEJMS2gdCFDszG524QtFKc0izrFxYQUH2/NrMAaDUfqHI1SXuHjmcNeE25e47XT7QlOaJRqWQHzGFE7T8Q/iM9ExxsGmFGGdKaWZYbIxGH8pIv8kIvsARKQVWHcmJ1VK/S1gAI+k2eR8ETkbuBz4rFLqonTHEpFvicg2EdlWV1d3JsPKOb6QMU4ew2W3zwmJEMsSBgNRjnT5eOFYL/6QQVGWPbsPn/KxZn75hNsppagpdSd6aoxFRDjR6+fx/W1pJTUm4hcHO7h6YwM7l9diWUwoTTIyK+r3Tz4gb5jWuP7dIsKRLh8tSb03GiqKxlV8O3XxnqYAyMZgXJpi2eVTPaFS6mbgKuCTkia3UkQ64r+7gR8DO6Z6vpnEF05hMBy2WRv4FhGGQlGOdfv5/bFeXm8boGcoTKnbSU1J6oynVLzX7Wf5vNKJNwR2r6pjb1Lw2xLhnc4hHn25lf94sYXW/iBXrJ/PL9/snHQWUftArFdHebwW5JK19XQNhXjz5GDG/UpcjinJnpuWJGIYEcPiZ2+c5I5HXuN//fANPvfo64nZVGN1Ma1jDGAstVYbDM3MktaHoJS6A/hTYJlS6mDSqjLg91M5mVLqMuBu4GIRSfkfF0/htYmIL/76g8AXp3K+mUREGA4b45oHOe2K/kAU05pYOqNQsCyhfSBAuzdIxLBw2GyUup1THr9pSVbChBCT5QhGTfa39HOo04eIsHp+OR8/e1EiXRngyg0L+MXBTj66ZWHW4/j1W6e4+bx5LE7LAAAgAElEQVSmUcs+vKmBx/e3Ueyys7wutVHzOO30DYfxh42sKtpHCMUbaT30u2aef693nEzMi8f72LiokoWVRbzSPCr8pzvvaQqCTFf7D4jFGP4euCdpuU9E+lPvchql1KPALqBWKdUOfIFYVpQb+J/41P5FEbldKdUAfEdErgDqgR/H1zuAH4jIryf7wWaaiGlhWjKuqlcpFQ98m5RM4mYzkwwGoxzt9lNV7KJsAkHBiYgmSWNky2Xr5tM1FOIPdixOa6Qaq4t5vc1Lc+8wTbUlEx7zjXYvaxaUjzNcSimu39bIwy+0UOS0jxIHTMauFF2DIUqzmCmFoia/PNjJt/cd5/Cp9PLtzfGujC7H+Gpvu00RDpuISFZpyxpNPkh7xxKRQWAQuDGeGVUf375UKVUaj2WkRURuTLH4u2m27QCuiL8+DmzKbviFSyylNjXC7DIYJ71Bil2OrGcFmTjW7U/75J6OeeUe5pVPnFF05YYFfHvfcf7ogqUZs7VMS3jpeB9/fOGylOuVUtx07hK+97sTfGzLQmpKx7vbyjxOOgeDNNWWpDVi73X7eezlVp58rR1vYLwbcmFlEeefVcMT+9sBxrmhxo5J4o2UspFd0WjywYR3LKXU54B7gS5g5C4owMb8DWv2E86QOjsiEZLqRlRohKImPb4wNSXZ9cKeiEOnhrh0zfycHGssdpviqo0L+NkbHXzs7PQZ23vf7WbXqnkTtkb91M4lPPi7Zj55zmLKxrgWR2pqvIHIqL9j2DD59Vun+MFLrbx0YvxE3G5TNFR4+NNdZ7GuoRxL4MevnyRqCoPBKL5QlDKPE5tSKd2WUVOYJc8ZmjlINpfeXwCrRKSwOtsUOMNhA4ct9VOu22FnIBBlcc00D2oK9PjC2NTENRPZMhw2KfXk7463qKqYA21eTvT6WVo7fiYTipq0DQTYs6Z+wmO5HXZuOncJ33+xhVvPaxrXtc/jsHPSG6Sm1M3xHj+PvtzKk6+2M5BiNjGvzM1FK2u5euNCnnqrk/ULY1XudhUb84neWJZUa3+AdQ0V1Jd76BoKjXKJKWL9NCj85wzNHCUbH0MbMdeUZhIMhU6LDo7F5bDhm2K18HRijVRve84sbjFCOsFBEcGfQ1HGy9cv4Ddvd6UsdPvFwU6u2LAg62OVuB1cs2Uh//PO+BoNh03xy4OdXP/NF/jA157j2/tOjDIWNgUXrazloVu388I9H+DqTQ1UFY//LhdXFydej7ilFqfIlNLFe5qZJptHvePAXqXUL4kV8AEgIv+Ut1HNAXwhg5I0vQ6SJUIK2R89FIoSjlpnHOge4eSYDnMjhA2LwWAEj8OWdaV4Juw2xdWbGvjZGx18PMk11Rdv7DSvLPsKa4D55R76hsMJF1Fz7zC/eecUz77bk9LQ1ZW5uWF7I3947hLq47EXw7RIp3KyJMlgtMQD34uqini9bYBzOT0NdehaDM0Mk43BaI3/uOI/mgkwTIuomVnGGiAUKewA5klvMKWi6lQ51DnEhoXj9SbDhkVNqYvhiElFUW4U9xsqi/A47RzrOR1k/8XBTq7bNjU1mi2NVTzw3DGO9/o50uUft96m4Lzltdx6fhO7Vs0b97c3LEGh8AajVI3pAbK45rTBaI4X8Hmc9nGJEw6bIhCd/UWfmtnLhAZDRP7vdAxkLhHKkCE1ggKCUYOKiWW5ZoSRYHd1ce6eEbqGwlyyZrwD3rAsFpaWjKp2zgWXr5/Pt58/zuILimnpC7Cg0pNVh7sRRIRDp3z8v0Nd7Dvak1IDrLrExQVn1fC5D6xgZX16TU7DEgSh0xsaN8tK5ZJKhcOuCEW0S0ozc2STJfUsjFM0QEQ+kJcRzQGy0fwZkQiZn17he0bp9ce8j7nO+U91PEUsKHxyIJDTgkabUnx4cwM/OXCSgeEIn7kgdRrtWPr8YZ55t5unD3VzMoXUuN2m2Lq4iqs2LmBTYyW+LKRejLhSbYc3yMZFo2dZ9eUeXA4bEcPCFzIYDEapKHKiiFW2j9TyOGw2/OHCj31p5i7ZPG7976TXHuDjxHSgNGkY25Y1FYUsESIitPUHxlWpnwmDwSjlReMvN0sEm01R7LIzr9xDz1A4IdWRCxZUFFFZ5GRlfVlGQxQ1LV4+0c//HOri9dYBUimMzy/3UFvq4p7L14xqLVvqjkmFVBU7qUsTH4lJlit6fGFqx6RT25SisaqIYz3xTKm+YTYsqqS+LNbffH48DjIS+5pNKgGauUU2LqlXxyz6nVLquTyNZ06Q3JY1HYUsETIYjBI2TEpzFOyGWMOkVIKD4ahFuceJUop5Ze6UzYPOlEvXpq77EBGO9Qzz9OEunnu3B1+KALbbYWPnshqu3LCAVfPLeOrNToJRc5TBsNsUlUUu3jw5xOp6oaFqfGB/ROfKim8/lsXVxacNRn+ADYsqaawupr0/kDAYMNJIycJuK9zYl2buko1LqjrprQ3YCuSn8mqOkNyWNR2FLBHS4Q1l1Zd7MjT3DrOjqXrc8pBhJvpClHli+lT5NqJ9/jDPHenh6cPdaWMGq+rLuHz9fM4/q3ZU/cXu1fP4yesn+YNzRncpdtptVBe7ONw1RMQ0WVJTMsr9FoqmT4IQkVGzjpb4mBqri/j1W4NsS/rehFi199iaEI1mOsjmrvAq8X43xFxRJ4DP5HNQs5mRtqxVWfxDF6JESNgw6faFchrsBtIaAUskIeBnt8VmGX3+SM5qP0YIGyYvHu/nmcNdHGjzpnQ5VRU72bN6Hh9av2DUU30yxS4HNptKKTxotylqStwc7w0QMS3OqivDFv/MEdNCKUhlMsKGNep8zfEivmKXI6XgYDSLpAqNJh9k45JaOh0DmSuMbcuaCbtS+EOFJRHS54ugyG2wO2yYONPMuBSM6qNRV+YZ1wtiqlgivN0xxN53u/nte70paxhcdhvbmqq4fN18NjZWThh7Atizup5nDnfx4U3jlXFtSlFb4uLkQIioIayaX4bDbiMUNRkMRMfFLwCCUZM1C05nWLUNBNOKDCoUEW0wNDNENi4pJ3AHMNLEaC/wTREpzIjtDDOZTmxuhx1vMMqSiTedFkRinfNyGbsAONLlZ0UKVVcz3tI12b1S7nFgU2pUdtBkae0P8OzhbvYe6Ulke41lVX0ZH1o3n/PPqplUqi3ECvMGhqMYppWy0FApRW2pmx5/mMhJi7UN5UQMa5zUxwiWCGsaynE7bIQNC3/YiNVrxGd5ycbDYVMMz7GOjZrZQzb/Kf9OrIf3v8Xf3xRf9kf5GtRsJl1b1lQUmkTIUNAgGDEpKc2di6xzMMjvj/Xy6fPHT1RDUZPKMRlRDruN2lIXg8HJ9ZroH47w/JEenj3SzfGe1PUcdaVu9qyex6Vr60ep30ZNi/7hMA67jRKXI6v4wHnLa/jdsT4uXpm+y2NNiZvBYIQ32rxEzJjBOHfZaAEx0xLsSlFf7qGhsmiUplRVsYvaUjd9w5HEzMRhVwTnYE94zewgm//I7SKSLDf+jFLqjXwNaLaTqi1rOgpNIqRzKIh7gmD9ZDjW4+f5Iz185vzUcuMR00o8RSdTX+6h2zc4ocEYDhu8cLyP5470cLA9dVyixGVn5/IaPrR2Pqvml6V08wyFooneGK0DAXr9IVx2O6Xx2U4qVtSX8fzRXi5aUZvRfVdR5MIfMhgOm3iDUarHqP4GoyY1ZS6KXQ4aq5IMRl+ATfFMqdb+QMJgOO02gjnU3dJoJkM2BsNUSi0XkWMASqllgBa0SUOqtqyZUBSGREjYMDk1GEp5A58Kb7Z7ebtziJvPa0p70xWRlAH/kTqMVH78iGHxSnM/zx3pYX9LP1FzvJVw2BSbGyv54Lp6ti2pzvj3iJoWDlvsCd9htzGv3MNQKEqnN5iIpZR7nCmPsa6hnHc6h1jXkLn6stTjoNTjiGWOjPk8YcOkrjTmrlsZN0JAouq9saqIZw53c/biqsRn8+tGSpoZIhuDcRfwrFLqOLH72xLg1ol2Ukp9j1jv7m4RWR9fVg08DjQBzcAnRGQgxb6XAf8M2Il14vuHbD7MTJOuLetEFIJESL8/AjDluEEyLxzrpccf4YbtizNuJ4wOeI/gtNuoLXXjDxmUuB2YlvBGu5fnjvTw4vG+tAJ8K+tLuXRNPReuqMs682woFOWseaWjZkDlHifl85001ZbQ4wvT2h9gKBSlutg16ia9vama77/QPKHByIhAWVzuff3C03UqI933yjzOUQKHSiksiRUCOifZuVCjOVOyyZJ6Wim1AlhFzGAcFpHUkcTRPAT8K/D9pGX3AE+LyD8ope6Jv787ead4d7/7gUuBduAVpdTPROSdLM45o6Rry5qJQpAIsSyhtT8wqZhBOv7nnVPYbTY+vKkh43bReC1BunqVujI3v3uvlzfaB/n9e71401TFL6oqYveqOnatmjdpFdqRVN/6NCm0boedRVXFNFQU8U7nIENBY1S6r92mmF/hoSONCu+4c425LqKmhcdlT8RM1i08fRG0DQQyZErF9s1FB0SNZjJkkyX1WeARETkYf1+llPqMiPxbpv1E5HmlVNOYxR8h1ucb4GFiGVd3j9lmB/BevFUrSqnH4vsVvMHI1JY1HW6nDe9wJA+jyY6B4QhHu32EoibVJVNP7xURfnqgg4bKInYsHV+gN5Zw1KKqZPSsSkR4vc3LL97o5BcHO+j2pX4uqS11cfHKOvasrqcxSbhvsniDEZbVlkx447XZFEtqStjfPEDpmJv47lXz+K/X2vnkOZlz3bqGQtSXj/5+AxGTBRWnjdWymhKKnHaCUZNAxKR/+HQ3v7HGI2qI1o7WTDvZPFL+sYjcP/JGRAaUUn/M6aypyVAvIp3x43Qqpeal2GYhsaZNI7QD56Q7oFLqNuA2gMWLM7tA8k04aqUszMqEw6YYCpnTLhEyHDY41uOn1x+hzO04I2NhifDoy61sbqzM2j0TNk2qiouReK3Ezw928Is3OlOK/UEs3fb8s2q5ZE09K+aVnrH/PjYThPqK7GYlZR4ndWWucbMMj9OOw25LCAamo2MwSEPF6FmIaVmjguB2u43F1cW82+UDYplSNaVuqopdeANRquLbjlR7azTTTTYGw6aUUhJvlxZ3GeXz2SbVnSBN6xkQkW8B3wLYtm1b2u2mA3/IwJ6mLWs6plsiJGyYtPYFaB+IZUTVnUHRoDcQYd/RXnr8YT6wah5NtSVZ7SciNPcO8/yRHv7fofTyHGVuBxsbK7hy/QLWNlTk1KD6QlEaq4snlWyQbpZx1YYFPPJSCx9aN58lNam/gw5vkF0rTz8fiQgC49rVrqgvHWUwtiyuimVKDQQSBsOu1KTStzWaXJHNHeq/gSeUUg8Qu3HfDvx6iufrUkotiM8uFgDdKbZpBxqT3i8COqZ4vmklU1vWTFiSf4NhWkLnYJAT8RqF6hLXlALcEcPi5eZ+3uv2Ue5xcuGKOurKJjY6IsLRbj+/e6+X3x3rpWsotbupxG1nz+p6Pn72QrYuqeKV5oGU1dFjP5s/bFDucWQ187BEMERYUJE57jCWdLOMEreDz1ywjB+/fpLW/gAXrhhfmzEUMkap8IYNi4qi8dlXq+eX84uDncDp7nuLq4vZd7SHTXFZdIfdllIyRKPJN9ncoe4m5vK5g9jT/2+A70zxfD8Dbgb+If77pym2eQVYoZRaCpwEbgD+YIrnm1b84fRtWTPhtNvw5VAixLKEiGkRipoEIya+sEGvP0w4alFZ5Jx0G9SRRkKvtgygFJzTVM35y2smvDlbIhzp8vH7Y3387r3etDGJYpedi1fW8fGzF3LRynmjAuGVxU6CETNlNhVAIGIQjJpUFTtHFbhlwheKsijekW+yLKkp4ZUUswy7TXHt1kW8dKKPx15p5bqtjRlnRMGoybLK8bORdQ2nJUJGuu9VFDkZTAr6O2yKgK721swA2WRJWcAD8Z+sUUo9SizAXauUage+QMxQPKGU+gyxtq/XxbdtIJY+e4WIGEqpzxGb2diB74nI25M590wQzbItaypcdhveQATIzqUzFssSenwhBkMGvqDBcMSI94+O3dSctpj8xlR7cz/5ajuN1cXcsL1xwgCxaQnvdAzy+2N9vHC8j740AX2P08buVfP42NkLuWhlXVrX0IIKD++e8o0zGCLCQCCC22ln65IqSlwODp8aotsXpiZDPEZEMCxhUdXUguVlHifzUswyRjhnaQ2LKov5zr7jXL+9kco0dS2WSMqYx5oFE2dKOe02gtpgaGaAvPlAROTGNKv2pNi2A7gi6f1TwFN5GlpemEqG1Agep40ef5heX4jaSaaGArQPBDjS5afE5cDpUFQWOXNW1NXnD6OUGidpkUzUtHij3csLx/p48XgfQ2k60HmcNrYtqWbrkko+sW0xC1P0jRhLZbFrXAAralp4gxEaKotYXleaMGKr5pcjMkSPP73RiKUwe9LOWLIh3SxjhIVVRXxqZxM/eLmFC1fU0VQzOhNrJMU21Wy0vtxNidvOcNgkFLXo9UfGufzsNkXYsLAsSajhajTTQeHoas9ysmnLmg6lYg14Dnf52F7knFQg1heKcqxnmNpSd16yrJ566xQfP3u8KmsgYvBaa8xI7G/pT1tMV+KKzQB2raxj8+IqnHYb/cNhKouzm+14nHZK3Q5CUROP044/ZBAxTdY3VIzSg4LYjXT1gnKszkH6/eFxmV8iQtQ0aZzi7GKEiWYZECtI/PT5S/nFwU5ePN5HU1IwfEQOJNXNXinFinllHGjzArHAd12Zm3KPc1QmliLeF0M3UtJMI9pg5Ihs2rJmwuWwEYjC8Z5h1iwY35kuFYZpcahziGKXPS/GosMbpKrYmVBzHQhEePlEPy8e7+NAmzfednQ85R4H5yyt4eJVdawfk90US7ZTFE0iftBQUcS7Xb5YYLvIwebFNWlnCHabYs38ct7uGKJ/eLTR8IcN5pV7cpJcMNEsA2I3/6s3NfBmu5f5SQH2kGFwVul49d4RVtWXJhmMYbYuqWJxdTFt/QEq4sV9wuniR41mukj7n6OU+jmZ01k/nJcRzVKyacs6ERUeJ6cGg9SWutL2hk6mtT9AIGJm9NmfCb955xS7Vs7jx6+38+Lxfg51DqW9IKpLXOxcVsPFK+tYNb8srfEMGxZlRY5JuVIqS2Kd+Bqri1hcXTKhcXTYbaxriBmNgUAkoY8VNqwzKvRLZmSW4Qua41Jjx7Ihnt00ghKVkANJxeqkB4aRTKnG6mJeOtHH+qRq8FQ6WhpNPsl0pX81/vtjxFqy/mf8/Y3EdKA0SWTTlnUilFJUFLl495SP8glcU4OBKM19AWpKct8Z70iXj1+/fYoDrV7+67WTabddWFnEectruHBFLU1jWpKmI2xYLJxknKbY5WDH0upJPU077DbWNpTz1slBvIFIrIVqqWvSOl+ZGJlllIg965jRyKwg02dZWT8+U6qq2El/UgKBAiKT6L2i0eSCtAZDRJ4DUEp9SUQuSlr1c6XU83kf2SxiMm1ZJ2IkOHqs28+aBeUpb0RR0+KdzkHK3OnltydDKGryepuXl0/08UrzwKgUzmSUgrPqSrngrFrOO6s2bRvTTBiWNaWb9lRcL067jfULKzjY7qXfH8na1Zctk5lljDBWDiQVK+pPu6vaB4Ipm0nZbba0cSONJl9kc5XXKaWWJWk7LQXSd415HxKMmkiWbVmzoaLIRddQiNpS97jALsDxHj8Rw6K0ZOpPy92+EPubB3iluZ+D7YNppSacdsW6hgouOKuWc5fVZJS/yAYFk+5wdyY47TY2LKykeyhEeVHuzzvZWYYxRg4kFXWl7kTtRdiw6PGFxwkkOu2KoDYYmmkmm/+gvwT2xuXNISZNflveRjQL6fGFxymRninJrqnkp+teX4j2geCkJT1MSzja5ePl5n5eae5PyGenwmVXnLe8lgtX1LKpsTJnvTpGnpQ9zulVWXU5bCzKUexiLJOZZaSTAxmLUoqV9aW80hxT/m/tD1AfD9b7QwalHgcOm6721kw/Ga9cpZQNGAJWAKvji7OVN39fYFlC+0AwJ9LgyTjtNmw2xXvdPtY1VKCUImyYHD7lo7LIldXTrD9k8HpbbBbxastA2voIiBXInbu0mvIiJyvqyxIyFLkkHLUoz2GNSKEwMssosjJnq6WTA0nFqvllowzG9qZqFlcV0zYQYM2Cchx2lfHvqdHkg4x3ORGxlFJfE5GdgG7LmoLBYJSoZeGwp3fV/HB/G9ubqrMW5xuh3OOkxxemazBEfYWHY91+gLTBdRGhuW+Y/c0D7G8Z4PCpoZRtS2Ek/bSMnctrOGdpDfXlHkxLePB3J/JiLABChsn8ivxkdM0kZR4nq+rLeLdriDK3M228JZ0cSCqSA9+J7nvVxbzWOsCaBeXYlMK0BMO0Ji31otFMlWwei3+jlPo48KMRxVrNaToHg3gyuGwM02IoFOX5oz2TNhgQ0xE60u0jalnxuMZoX3YgYnCgzcurLTEj0Z+ht0aZx8HZi6s4f3kNmxurxtUyPHu4m92rUynO5wYRSVvoNttZWFVEqdvBmye9RAxrlNDgCOnkQFKxYl5yplTMfVhb6qLXf3pyH2ukJBRAO3jN+4RsDMadxESOTKVUkNh1KiKS25STWUjYMOnyhanJ0Af7lZYBzltey1sdgxP2TEiF027DrmwcPuWjpsSNJcKJ3mFeaxng1dYBDp/yYaaZRihgSU0xO5ZWc87SGs6aV5o2qypiWLQNBLhkbf2kxjdZzkSSo9CpKHayramatzsG6RsOj2rpmkkOJBUrkzKlTqbJlIJYtXcRc/c71RQW2YgPlk20zfuVfn8EBRl98u+eGuLmnU3ML/fw9KEuPnb2okmfR4BDnT4OtLbxWtsA3kDqtFeIKb9uXFjBzuU1bF1SnbWB+u+3T/GhdfMnPbZsiTWIsuE+w1qVQsfjtLO5sYpjPT7a+4NUFbsScuQ1panlQFJRU+qmpsRF33CEiGnRPRRm/ph03JFqb41musjqcUcp9WFgpBZjr4j8In9Dmh2ICO0Dmftgd/tiqbFKKapKXPhCRla9mKOmxeFTPl5vHeD1Ni/Huv3pS+6Bxqoiti6pYufyWlbVl01aJmQ4bDAYik7Yl/pMCBsxCfK5FvBOhd2mWFlfTpnbybtdPkpcDkKGwfKyybkkV9SX0ne8H4hJhMyv8FDktBOIGBS7HNhQZ6RhptFMlmx6ev8DsB14JL7oz5VSF4jIPXkdWYHjDxv4w8a4mEIyzx3p4bKkp/YLVtSy72gvHxgTJxARTnqDvN7q5fW2Ad48OUgomv7JscRlZ+OiSs5ZVs3Zi6sS0hfpGBiOcLjLx2AgymAoijnmqdSUWNe4fBI2LBZVzc34RToWVBZR4nHwZvsgYjFpefmV9WW8GDcYLX0BdiytobG6mPaBICvry3DYlS7e00wr2cwwrgA2x/tioJR6GHgdeF8bjK6hEE57et+xaQmBsDkqyLu8rjQWWF5Vx2AwysH2QQ60eznQ5qUnTXMhiFVYL60pYXtTNTuWVrO8rjTrWYQ/bPD4/jYuXVvPynmllGeZ1plrLBFKp9iPYzZT7nGydUkVPb7wpOM3qSRCGquLeevkYMxg6GpvzTSTbfFAJdAff12RacP3A4Zp0TkYyvjE+FrrAGcvqUq8D0VN3u4Y4tRQiD/5z1fpHAxlPEdNiYvNjZXsWFrNxkWVU6rzMEyLR15s4Q/PWZK1dEU+mcsB70x4nPYpiR6ONhixTKl5ZW66h2LXjsOudPGeZlrJ5i7y98DrSqlniSXeXAT89VRPqJRaBTyetGgZ8P+JyNeTttlFrH3rifiiH4nIF6d6zlzjDUbjQdz0T/lvnvRyztIaHnullTfavBw+5UsrBw6x5kJr5pezY2k1W5dUTbrf9FhEhB+83MrVmxpmxFiYlhCKmoTiAnkVRc4zFmd8v5GcKdXhDSauuZGryGFT+MJmyq58Gk0+yCZL6lGl1F5icQwF3C0ip6Z6QhF5F9gMoJSyE+vb/eMUm+4Tkaumep58cnIgMK6fg2nF0l0PtnvZ3zLAoc4hfvx6R9pj2BQsqyvl7MWVbFtSzYp5pTktwHrqzU7OXlyV10B2MoZpEYyaMU0qiT39Vpe4aCoppsTtmFKv8/c7lcUu6src9PjCGJbQNRSiobIoYTCUUojEajFcDm0wNPknm6D3fwDPE7uBH87x+fcAx0SkJcfHzRvBiMlAIEpVsYvm3mHePDmY+PGHM0s1LKjwsLmxko2LKjjeM8yndjblZYwvn+ij2O0Y1TshXwQiBoGIidtpo7bMTVWxixK3nSJn9pLfmvSsrC9NxLda+gM0VBbhdtgSHQghllWnZ2+a6SCbx74HgQuAbyillgEHgOdF5J9zcP4bgEfTrNuplHoD6AD+t4i8nWojpdRtxMUQFy9enIMhpUZEONrt51dvdrLvaC9HunwTavlUl7jYsLCCbUuq2LiocpRKaWtfIJEemUuO9/hp6Qtw3bbGnB43GUskkSJcVexkZX0ZFUVO3V86D6yYV8bv3usDoKV3mJ3LalhUFcuUOmteabzaW9diaKaHbFxSzyilniPmktoN3A6sA87IYCilXMCHSR0PeQ1YIiJ+pdQVwE+ICSCmGt+3gG8BbNu2LWfSJZYVMxAvnejjpeOxtqR9GWQ3ICa9saiyiBX1ZVy9qSFjv4gPrK7nmcPdXLWxIVdDps8f5pnD3Xz6gqU5O2YyIzInFtBQ4aGhsmjOSn0UCsmB7+O9MS2xxVXFHOn2cda8UgTSStNrNLkmG5fU08SkQV4A9gHbRaQ7B+e+HHhNRLrGrhCRoaTXTyml/k0pVSsivTk4b0pMSzjUOcRLJ/p5+UQfL5/oZyBDRTVAidvOmvnlnL24ik2NlTRWFfHwCy18aueSCRsbza/w0O0LTxg8z5ZQ1OSJV9u59bymnDRVSsa0BG8wgsOmWFpbwrxyj+4lPU2smn868D3SrnV+hcqcrrMAACAASURBVIfnj/YA4LDZCOnUWs00kY0/5CCwFVgPDAJepdQLIhI8w3PfSBp3lFJqPtAlIqKU2gHYgL4zPN84RITv7DvBi8f7eLm5H98ELqZil50V80rZ3lTN5sZKGquLR92cBwIRKoqy74K3o6ma/S39nLO05ow+hyXCf7zYwg3bGnN+Iw9GTAJRgxXzSqkv92hl1GnmrCQRwq6kBwwzrgPqsOniPc30kY1L6i8BlFKlwK3EYhrzgSnrVCulioFLgT9JWnZ7/HwPANcCdyilDCAI3JAPpVylFP/1WjuHT/lSrq8ocnL24kouOKuWbU3V9A+HqS5xpzUIz73bw66V2au9rmso53u/a560wTBMi7aBIMd7/HQOhYgYFpesqacqx/29B4MRbDbF2UuqctoLW5M9FUVO5pd7ODUUwrSEk94Ai6tPS4w47IqArsXQTBPZuKQ+B1xIbJbRAnyPmGtqyohIAKgZs+yBpNf/CvzrmZwjW3YsrU4YjKpiJ9uWVHHhijp2Lo+pu45k+nQNBhkIRNIaC0tibpvJ3LSVUiytLeZEr5+ltaUptwlFTZp7hznW40+4yOw2RWN1MWsWlLN79by8uKAGgmFqS92srC/LWcc9zdRYUV/KqXix3rFuP4urS3DabUQMC4fNxnBEN1LSTA/ZuKSKgH8CXhWROXdlXrNlIWsXlHPOshqaaorTpoK2DQQz1hK8eXKQDQsn33jowhV1PPpyK0trS4maFi19AY52++j1xwLsLoeNZbUlnLe8NucziFSEDZOhkMFZdaUsqirWmU8FwMr6MvYdjYXvRiq+F1UW0eEN0lRbQtS0chYL02gykY1L6ivTMZCZYsviKrYsrsq4TTBi4g8b1JSk98K93urlpnOXTPr8TruNujI3//liCw67YklcM6qmJLs2rLlkKBhFELY0Vk6LcdJkR3LFd2t/zGA0VhfT0jdMU20JCkXUtLDb9ExQk190+W0WTKTXMxiMUuZxTPkJ7/L1+VWKhZibyRJBhMRvIf5bYu1TK4udrFlQrjOgCowVSam17d4gIsKCCg8vHIvNOgQhYlr676bJO9pgZMFw2MgYJ/ifd7rYtapuGkc0OQIRg7Bh4XHYsNtsOOwKu01hV/HfNkWRy86CiiLt1ihAVsw7PcPoHgoxHDEodTtHaZNFjcy1GMmV4RrNVNEGIwuGgtG0neJO9PpxOWzUlk45aSyviAjDYYNtS6t1ptMspczjZGFlESe9QSyJ1WOsazgt+6JQRNIYDH/Y4HiPn4FAhB1NNe9bxWBNbtBJ9VkwGIziSlF/EDUtfvN2F1fmufnQmeANRmmsLtbGYpazIkUcw25TGKaFw6bGZUqFoiZHu3y8cqIff8jArhQnvYFpHbNm7qENxgRETYuIaaUsWPvRa+18ZMvCgnXjRE0Lm4IlNZNrDaopPJIlQk56YzWzDRVFdA6G4n0xYjMMw7Ro6w/w8ok+Tg2GqC5xUeZxUuZx0j4QJKRrNjRngHZJTUC6gPfbHYPUlLgz6kXNNIPBKGvml2kl0zlAchyjYyBI1LT4/9t78yBJrvOw8/cys+6ju/rumZ6enhMzwOAeAiDAS6TEA0uRlEhZlGSREmnBWktWbIS1NteMjXBIq/B6FXvIK4lc2qJFaLWmd0HCIilKJEXaJEUCBGdwDQaDATBHz/T0Xd1d95HH2z9eVlf1XX1VV4PvF1FR1ZlZVV9nZr3vfcf7vkNdUW7MFRnoCFOqOExny7w+k8d2JB2R4JKJjCEEhhBMZEprrvnRaDZCjyQbULZdltsPxarDD6+kedfp5ld1t5pCxSEZsejvaF+FpmmeJRZGRlkKtbiGZQgWSjYXx7OETJOuWHBVqzcZDnBzrrRmvEOze+xCoYo9QSuMDciWbCxj6Wl64vwYH7lvqG37PXhSUrIdTvYn2lZGzeY43mBhTGZUplTQMrBdDyEEfYkwPfHQutakaQikVI2YNK2jbLucH52n9Aao+aUVxgZky86SH+GPr89xvC/e1gvbMiWbQ10xXXr8DUQsZDGUUt0TPamURiPNxtGS4QCj6QKOLoneEmzX46WxDOl8lZnc/lfUWmGsg5SSQoPCyJRsXrqV4eFjPS2XxWvSpK0Fuoe7orsskabV3NbglprIqGKEhhC46/SKX45lGtiuXOzip9k9XE/yymSWku3SmwgxtlDC28S1ake0wliHiuPhSRUwlFLyxPmbu9rJbi0WSlXmClXmCpUNB4eFks3Jfh3ofiPSuOI7na9ScVwGOsIbuphuzBWXHJMMB7ieLuz7waudkVJyZSbHbK5KZzToF4t0N2yh0O7oUWUdVAqi+lF977VZzh7uIh5qbWJZtmwTCZg8eLSLIz0xsuUqC8XqqhZHvuKQigboTbTnIkLN9misKXVroUjZdjmUii6uy1iNp66meepqmq9fmFjcFrQMyo7LbP6NY2VMZ8tMZkrM5ivMF6pky7Zf4cDdlAW2U9ycK3Jrvkx3g+s6aJpMZLfbRmhv0Wm161CsuAghmM1XuDVf5O0nN19ccDvkyw6WIThzsINwwGS426IvGWZsvsTNuSIB0yAZthBCLAa67xzq1oHuNyiNmVLXZotIYCgV4fmbCyuO9aTkyedu0Z8M84tnD/F3l6Z4fTq/GDyPB5WV0ZsI7fv7peK4XJzIYiCQSARqmld7BjAERIMW8ZBFLGQRCZqELIOgZRA0jR09BzO5Mq/N5OmOLj23sZDFVLbMsd44gX3aiEwrjHXIlG0CpsHfvjTOz9831NLvLlYdpJDcNZRaUgMoHDA53hfnQGeY0XSRyUyZsGVSdV2Gu2Itt4A0reNYbxwhVLHIiUwJ25GEogYVZ2n2TbHq8Jc/usFPn+5bXHPxU7f18R9+cG1RYYQDppqNF2262jiBoxkyRRsDse7/4UmJ40rmizbTucoSC90QEAsGSEQsEovKRCmUzZb3V3HOLKnIytRmQwg8D+YLVfraeP3WeuzJ6CKEuA7kABdwpJRnl+0XwB8BjwJF4NeklM+2Ws5aDSnXky0t3Fa2Xaqux33DqTVr/0SDFqcHkwylIlydKSCqksPdOtD9RiYSNBnuijKaLuJJyFVsOp2lmXC35kt89cVxfumBYToi9X2mITg1mOTieGaxDlU0aHJ1Nk8qmtrXVsathRKRDX6fhhAELbFqbM+TEtv1SOeqTGbKDWsmBLGQSTxkkQwHFi2TteKDxarDi2MLxEPWmhZELGhxc76kFcYW+Ckp5ewa+94HnPAfDwKf8Z9bhuN6lGyXgGm0tPRHxXEpVh3uO5wi1oS1kAgHuPtQJ7br7VszV9M8J/oSjPpNlOYKVXriIQRq0Hv2xjyvTub4R285smopm4ePdfNnf3+N2weTCCGIBi1m8hWyJYeO6P5MwS7bLgtFe0msYLMYQvgWxdLtUkrsBqtESokEwpZJZzRAKhogGrKIBEw8CRfGMliGse7kMhI0SRcqFKsO0XUasrUr7TrCfBB4XCqeBjqFEC2t8Ff2V8NemclzrHfrpRQ8KSlWHbIle8MVtrbrkSs73HMotek1FFpZ/GRw20BDiZCFEp6U9CXDPP7UdbIlh19+8PCqygLUwHjvoU6eu1GPeUQCJtfnCrst9q6RKVYRgl2xkIRQFkk8ZJGKBumKheiOqcWR8wWbS5M5zo/O84MrszxzLY3tek25hE0hmMnuz4SDvRplJPBNIcR5IcRjq+w/CNxs+HvM37YCIcRjQohzQohzMzMzOyZgrUjbKxM5Tg0kNji6juspBTFXqJAuVMiUbMIBk/6OEBJJulBhrlBhvlilbLuL5q/teiyUqtw11LFvZ3ua3acx8H1lpoAE7h7q5OFjPbzz1Malau4/nOL8jfnF+y4eskjnq+TK9m6JvKuMZ8pEA62dqQdMg3jYottXIKlIkFjQoiPSnJUTC1n7dk3GXtlEj0gpx4UQfcC3hBCvSCm/17B/tenCqmdXSvk54HMAZ8+e3bEroDKUDHIVh2Rk/QHccT0yZRuBmsWlYkEOd0eJhSxiQWtJ4Mx2PYoVl2zZXgw6SiSeJzlzsIPuNu2roWkPTvTVFcbr03liARPLb/PbDEII3ny0mx9eSfPIcbUANWQa3EgXOZiK4HoSV0pcV/n1bc/DcUEIONwdJWS1Tz+Nmjtqr3vRCCGwzOYtnIBpkCnZZMs2ndH9lXCwJwpDSjnuP08LIZ4EHgAaFcYY0LhCbggYb52EKtsh0ETsIluycTyPE31xOqNBIgFz3cyKgGnQETXoiAY41BXF9SSFqoP00JaFZkOO9sYwhCoPMr5QIhoyyRQdApG1nQXFqkOubNMdC2GZBmcOdvDvv3+Vh452YxqCRFjFMmbzFerhXoEh/Cq3ft+NhWKVOw92tk0Tppo7aj8SsgwmMuV9pzBa7pISQsSEEInaa+DdwEvLDvsK8DGheAjISCknaCG5ss180WYgufrsxXE9ZvIV4mGLB450czClLIrNpuGZhiAZDmhloWmKcMBkxO9vIoGFoo3trR0by5ZsXCk51hsn0+B2evvJXr776jSgZsjdsdCij169DtIZDZKMBIiHLDqjQVwXnr0xT77SHquV98IdtVPEQhbT2fK+qxy8FzGMfuDvhRAvAM8Afy2l/FshxG8KIX7TP+brwFXgdeDfAf+klQJWHBfHk1yeynF6MLlif66szMnTAwnuGupomxmX5ieDxu57Y/MlxKoeXJgvVgkFDO4bTjHcHSMcMBdjcyf6E1ybLWJvoghhPGxhGYLnRufJlPY25lFzR+3X354hBBKYL+yv4HfLFYaU8qqU8m7/cYeU8g/87Z+VUn7Wfy2llL8lpTwmpbxTSnmulTKWbQ+BMvkPdkYWtyurokwspKyKwc7Ivs5f1+xPlq74LmCZSwsQSqmSK1IxlXIdDpiYhuB4b4x8pT7Q/8zt/fzdpalNfXc0aBEOmDx3Y570HpYW2c/uqBq1NRn7CZ2LuQrlqoPELy/g35X5skO24nCqP6mtCs2e0qgwXpnM0RULLnaGdD3JbKHCwc4Idwx2LEm37o6H6IwGKfgupeGuKFPZyqbbtoYDJolQgBfGFpjK7E3J7luZMrF9uI6hkXDAJFd2Fq/HVvA8yUSmxFNX0rw+ndtB6VZnf5/xXSJTdnBdSdRXCqWqi2HAm4ZT+3KxjWYfUM5AKEkz0+ZGhXF5KkdXNMBUtkzIMlgoVTnRl2AotdL6FUJwrC/OuevzRIMmQgjee8cA37g4yQfvWTVrfU2ClkEqEuSliQy25zGUal2VgbLtki2pIP5+xzIF07kyR0Jrr/XyPMlktsz1dIHrs0VG0wWuzRYYTRcZnStQ9vu5f/ItR/gf33/77sq7q5++T8mWbK6lC4vrL4q2w6mBhFYWmt2hkoMbP4LUCPSc2FBpHOmJYRkCx5NMZsoIvydGpmRz5kDHumUnkuEAgx1h5gpVkuEAAx1hcmWH8YUSyUiAiO++agbLNOiOhnh1MkfV8Rjuiq65aHAnWShW14ja7D/iQYtb82UGkxEmfKVwI11UyiBdYHSuyI25YlPB8Wuzu78AU4+Ay/A8SaHicn22wIfu9Wddkg3XYmg0WyY7DoYJC9fBtaHvlPp7DYKWwUhPjNen84CqH9UTDzHSHWsq226kO8ZUVjVgMg3BB+4+wFNX05Rtl5LtrlhQJoGBZJh3ne5f8VmmIeiOhxhNFxlfKDHSE6M/Gd7VygO3Fsr7cvKWLztMZstMZstMZEpMZdTrWwsl5gpVtrqOLxFW3Rgby9/vFvvvrO8yZUf1wLBdScgysV2PUMDYsLiZRrMlnCos3IRIJwgDcuPg2dB/B5hrD/4n++OLCuO1mTz/YBONvSJBk8PdqohhdyxEMhLgPXcMrPueZ66l+avnb/GBuw+scHUZQtATD2G7Hq9P57k2W+BwV5SBjsiON/Iq2+7impJ2w3Y9ZnIVJrNlpvzHZKbMVFZt2046cjJscSgV5XBPjOO9MY71xTncHWOkO9rStRxaYSyjbHs4nlz0ChSrLgMd+79ngKZNyU8Dsm5RxHqgmIbx52DwbrBWHxjViu9JAF6b2nywcygV5dZ8qemilQ8c6ebC2AL/6dxNfvHsoVV/DwHToDsWwnE9rs4WuJ4ucKgrymBHZMeqPc8X9s4d5XqSdL7CVK7CdE0p5Cq+cqiQblj4uBW6Y0EOdUU50hPjaG+MIz0xRrpjDHdHSW6yttxuoRXGMgoVh1sLpcXFUY7nteVsRvMGwPNg/jqEltUqi3ZBKQNj5+DgfRCIrHhrY+D70sTmFUbANDjWG+fyVK7p+/vOoU4iQYvHnxrlHz50eM1Yh+UrDteT3JwrMZouMpSKcqAzvG1X0nhm99xRyxXCdK7CdE49T2XLzOar2+reZxmC3kSI/mSYAx0RhlJhBjoiDHSESYQshIB7h5urUr1XtK9ke0S2ZHNtpsA7buurF2gL69Ok2QXKC2AXIdS7cl+kQwXDbz4DB++HZVk0jVVrX9tiOmV/MsyNOdXqtVkL4HhfnFDA4PM/uMavPTyyrnViGoJUNIgnJZOZEmNzRbrjahbdEQls2mrfrjuq4rjM5CpM5ypMZlSA+dZ8ielchVzFplh1WaXzcdMIoDMaoC8RIhULMpur8s5TvRzvS9CXCPHkc2P80gOH11QIxarD8zcX1u2Ds9fokXAZ2bJNruzQFQtSrKoe2bp0uGZXmL8OwZXWwyKhBFQLMPYMHLhPxTl8DnfHCJgC25VMZSvkyvamS+IbhuBEf4IXbs5vymV0KBXlg/cc4PN/f42PvXlkw8HNEIKOSBApJfmKy/M354kELEa6o3THQ01nVs0XqqtuL1Ydnr8xT77ikinbZEs2C0VVjSFbVnW0MiV7Mf10OyTCFr3xEH3JMAc6wgx2ROhPKquhNxEiYBpcm83z7UvT/LOfuW3Jef2Fs8M8cX6Mjz88supnR4MW+YrD8zfnuXc41dKmbc2iFUYDtutRcbzFelAl29Vd7FqB60BxFuL9Ta1DeENQLahYRbR7/eOCMXBMGPsxHLhXxThQLqWjPcqlBPDqVJ77D6c2LUYqGqArFiJfdjZlSfclwnz0gWH+/Knr/MoDw01lEQohiIdUX+2K43JpModl5BlKRRnoCK87QGbLNk9fTTOdq5ApzTGbrzLru4yuzhaoOir2uF2SYYvueIi+RIhBXyH0JUNIKbk0nsU0Dd52spdDa6w7eebaHKPpAp94yxGMZfdyRyTAqcEEP7qW5sEjq1/3eMgiX1aWxj3+Kv12QiuMBsq2y1yhWu/eJdn0rE2zSTwXpl6CzC04cA90bG4B2b4lMw7CbE5BWmFAwK3zMHAXJFUvsRP9dYXx2lRuSwpDCMHR3hjnR+epFFxMIbAM1WXSMgWmIVYMfDU6IgE+/ubDPP7UKG8/2cvxvnjT1rjqcGfiuB6XJrJ8/7UZKo6H7XpkSw7pQoWJTJmJjMo02omCh4aAzmiQnniQvkSYgWSYgQ5lGfQlQvQmQuuWb3/TSDdl2+W7r87wzYtTnB5M8OARVfFXSslfX5ggFrL4hXUy1h480s0XfnidUwPJJS10G4mHLbIlmxfHFrj7UGdblZTXCqOBku3y+nSe04PJxXTaaJv6Et8QeB5MvwyFGUj0wdTLyg0TXlnw8Q2Fa0PmBoRVb21mX4PsLTjy9rUViBVSwfDJF8GtQuqwH/hWRZxf3UKmVI1EOMC9wykqjkvF9ijbLmXHo2K7FMuO6o/hSRKhwIoZbzRo8YlHjvDC2AJffnYM25MIVNmRE71xgpbBXNEmXagwm6+SzldI56vMFtRzulDZEVcRqO6BXTGlEPqTSiH0+a6inniQ7lho2+2WwwGT99wxgJSSVyZz/MXToyTDypV0/+HUYr/09fjI/UN88cc3+MQjR9aM4yQjAbJlmwtjGe4a6tzx9OStohVGA9mSzUSmzLtvHyBfcXQ67W4iJcxehuwExP2gbzAKEy/C8IPrrkHY9xRmQXoqldatwuW/gSNvhR/+n3Di3Wrh3moYlnJhTb8Crs3Jvnrg+9Lk9uoIqdnu6ufc9ST5ssOF8YXFNqQl2yVdqDJXqJLOq+eFkr2oBP724iSZkr2tIHIjAVP41kGIvniIsu3SFQ/y4JFueuJBehOhli7mE0JwejDJ6cEkC8UqjiebbuQUC1mcHenie6/N8vaTqyQ8+CTDATKlKhduLXDXUGdbxFK1wmggW3YQqOwOnU67y6SvwMINiDX8YIJRKM7BzCvQf+aNGc+QEuau1lNpLzwBd34YkgeVu+n1b8G178IdPwfxVVquGibEe2DuCicC9cV2W1mLsRr5isNUtsx01k8p9Z+nshUmMiXG5tWq5MoO9nEImCqbqjsWpMd3D/Unw3THQvQmgqRiQYKGQdTPLnpxbIGbc0X+m7sO7JgM22ErC+fuHurkL380SjpfWbfLZkckyEKxyku3lKWxXQtpu2iF4SOlJJ2rEA2aOp12t5kfVQoj3gOeA89+ATqG4eS7ldslOw7hTuhsfvXyvqG8AHZBKcq5qyo+kfTjNoYJJ9+rUm0vPgkYcMeHVq7DEAbEejmcmyRoQNWD2XyVTMle1S/ueZKFkt2gACp+eqlaYzCTrb8uVjdXuXYjokGTVDTou4pCdMUCZEoOxarDsd447zrdR1c02LQlf2OuyIVbGX75geEdlXMv+PB9Qzz+1HV+461H1/3/O6NB0gWVCbfXHfr0iOhTcTyuzBS4bSBJyXZ1Ou1ukbmlXCqxbpUp9OM/g7t+ESaeh+vfh5G3KqUxfUnFMsIb+4T3FQs3lJLwXLj0VXjzb608JhCFe34F8lPw7OPQdQSO/7RSFDWEwEr2caxzgktzaoLzJ//ldYKmwUyuwkxeKYWZnGq9uhMZREtENAWJcEApglhwMbOoJx6i248XpGKBdQO212cL/M1LkxioleSq/ezaA+d8oco3Lk6u6/vfT4QDJm872cs3X57asDSLZRjM5is/eQpDCHEIeBwYADzgc1LKP1p2zDuAvwKu+Zu+LKX8vd2Uq2y7XJnJ85H7h3Q67W6Rm4KpixDrUoPhi/8vvOmTyj2THISXvgS3nlWrm0MxmLgAhx4Aa3/1PV6TalGVAol2Kwvi1PtVXGIt4v3w4D9W5+yHfwzHfgoG7lxyyMneMJfmVBOez33v6rZFDJqGUgKJeuD4QGdk8XV/Uq1BSIYtprMVXp7IEg9ZW0r/HOmJMdITo1R1efbGPE9dTSOl5EBnhHsPdS5x1ZSqLl88d5Nff3hkz90yO8mpgSQXxjK8Pp3neN/axQPjIYvJTIWjPfFNt4HeSfbCwnCAfyalfNbv7X1eCPEtKeXLy477vpTy/a0SqlhxqTge0aBFqerqdNqdppCGiRfU4rOZy3D979XsujG4febDakYdiKrAb3FeWRqDd+1tPKOcgcKcUmqBtUuHb0huUsUwZi6rrKjUCLz+bfX5HUMwdHapFVGj/w7oux2ufAee/oxyUyVUau39A0H+6vLGXduiQYPuaIDeWIC+uEV/3GQwZtAfhb6IR29E0D9wkGRXH6JJBd3fESYcNLkwpoLhsZC1roWwFpGgySPHe3jkeA9SSiYyZZ6+miZdqGIZglMDSc6NzvHRNx1qu3UJO8GH7j3Id1+d4YdXZjEMwe0DSc4c7FiSGVWLq+arzp7WlWq5wpBSTuDnAkopc0KIS8BBYLnCaCkLpaq6KDqdduewS2owzE2omXW4A0Z/APkZeOCx1ZXAvb8KP/73ym+fOqwskYUb6nWrKS3A3DWV9isEzF+F3lNqsDb8H7PnqkB9cVZlP9WeG18X0+r/z02och+1EnUvfWnp9w29Cd7xqdUX8wkBx98FI4/Axf+sUnPP/DwfPRPlVt7l1VmbnqjBQNykP27SGzHoDbv0hmx6gw7hxcHHBqrq8wzTXwvi3+uZS5C9rJRXYrCp9OaOSID7D3fx6lSOTEmV6BYAQulGyzAImGptRzOpoUIIDnRGOOC3RnZcj8tTOT5wz0FSe+yO2SqFikPZcYgErFUzuQKmwU/7peMd1+OVyRxfenYM2/XoiYc4ezhFXzKMIQRz+eqeKgwhdyrvbStfLsQI8D3gjJQy27D9HcCXgDFgHPhdKeXFNT7jMeAxgOHh4ftHR0e3JMuXz9/kxlyJsyNdDHSEON6X2PhNmqV4HlRzyjLIjasYBajB34rAxS9BtEe5Vhqp5JRyiXSCGVSD8I8+C3d+RB1fmoOhB5aUxtgVpFQyz1+FyZdU2XGnpEqQlzNKjsKMktUuqb9LC7CtGqXLCHfC2/85HH54/eMKs3DxyypgfvK96/bP2BSeq66H5yhXYWpEKbAm05xt16PqL8Cruh7FikvRdiiUHfJVF4FSItGguacxQumvLXE8iScljqueXV/jqamMoHZtPal0bDLcfGzTdj0WSjYdEYvD3TFem8ohN7kYeDpX5vzoPLYred+ZAaqOx4NHu3Y0hiOEOC+lPNvUsXulMIQQceC7wB9IKb+8bF8S8KSUeSHEo8AfSSlPbPSZZ8+elefOndu0LI7r8T/99SXeerwH0xTcPdRJKrY/ZzN7QjkLmTFlDXiOcqsEY/XS3J4D5z4Pww/DwJn6+zxXKZdIh5rVTr2saisFomp9wtOfgfs+phROOaOUjhVW6bdWxFdEIRUHMINqX23mL6Ua+EpzygKoPRfn1Iy/5D8X00qGYlpZBO7q9Yp2lGC8HtAPdyhFO/Zjliie2x5VLrtgbP3Pmn0VXv2GUhypEWWJRbp2xoVnl1TcRYi61RFKbPmzq45HoeIwV6gym68s9iEPmqrfzG5066s6HiXbxfFUGrBAIJEYQs3sQwGTsKWsn5BlErTUKndTCExTYNVWurs2syWP67MFbFfSEVlbcXhSslCsYpqCk30JehNqPVfZdnlpLEPZcemIbG58+fMfXuPjbx5hrlDlTUe6drSibdsrDCFEAPga8A0p5f/WxPHXgbNSytn1eX9nMwAAFwlJREFUjtuqwihVXf75Ey/wj95yhPmSzSPHe3SGVDNUcsplk5tUgelgvD7TlVKt4r75jFIYpx6tp4+CSh2tFqDrhBrkDEMpnvHn1P5wUh3zo8/B/b+mPqM0r2b05dojo2So5NVzNac+s5KHSla9pxWEEmqQjnZDJKUewQQEQkqJhZIQTakYxJt+o+7q8RylrPrPQPo1ePIxdS5rdA7Dw78DXUdVtVpznUGmtKCKGS6MKqW4KFtcKZKOQyqVdyuWSM3qcB2VjNB5WNW0WqNXR7OUbZdCxSFdUHWhbH+WH7K2rkAqjkup6uJJiQfEgybd8RCd0SABUxAwDSxDlTxZd5Zes5ZLC3VXohXBiQ8w68a5mhNUPIgHl65+z5cdyo7LcFeUQ11Rgga+lVqBUJKqNLg4niGzmZ7kUnL+yi26RJ4DoRKHIxV6raI/EZqvP4YfUhOsTdLWCkOoq/QFYE5K+d+tccwAMCWllEKIB4AngMNyA2G3qjCKVYd/8cSL/MOHDhMOGNx9aPM1efYEz1MDZ2ZMzZAjnRDthXBi6eC901TySlHkJ8AM1WedUsLMJaUkXAf6TqtArhVS++wClHNKXreqBla3qv6H2k1fSEPmphrwqwX17FR25/9YDSOgLBch1P+WGFAKLRhXLirDVC61zsN1F1q1qFKB7RI4ZUCAafoWkT8oXP8+GEG1ih1UDKI0r5okJfyUyuIcfOWfwitfq8tjhpTSOPJ2cMsrrbeNKGdV69eFMeVOkw0L7oIxFchPHlSPZj7TqfhxGCA+oGp/hTvrlt1WcCpQLSgFYnvMFx3SRZuKAwiDgGUSCgaQUuB64CLwJLhSKRioO4/iIYueeIiOSIBYyNpcSQ27pP633KS/Gt9der7dqronPRcXwYKR4no5Tk5ECQWjlG2H7rDH0U6DuFeEUlqdf+mvbREWdAzhSBgdHyc3P0tKFLCqWczKwuLDanhdexievbH8d30Ufv7/2uzZ35TC2IssqUeAXwUuCCGe97f9S2AYQEr5WeAjwH8rhHCAEvDRjZTFdpgrVEmGVbmD4a4N0mk9T7XQdCrqR+9W1IDhlNS+JfgiS6l8wLEeNdsMbjNlt5JTQdSFG0oWK+yXwi5C8bIaFIRQP+RYr5rRBvzvlJ6SR3pKPunVBxHDUgOmGVhd2ZSzqlDg3BXl168pgfQVlfrplCAQU99lF+DWOXj6T/3Zf37pYNUKTN/qCSXUTDucUu6vSJca7GsuoVAS7LJaC2KXlKIbfmj1AbSah0tfU4vuTr1fKb1AVL0vEF7RtwIpIT+p3G0P/mO1za2qmeuBe5eu5o52wS/+33D+z+FvP6WUj1uB7/8hTDwHj/6hClBnb6kBTQh/MFsncyucVCvIB+5aua+SU7PnhRsw+sO6Yg5EoOsY9Bxf6d6yQv4EwIPyvHq/FVbWUDipXje6Bldjtdk7gjAQBrqB4yZU8SjaDvmsS75sIwwIGAYBQ2CZBpZlYlkmpmFimBahzgECiT4Ih5ubLDXG3LK3lEUL6jpGOlZmrJlBCBlQzWOWMnQXr9NVmqdUyFEolIiRJ+IVENWCUix2Sf0OFi3gAiCxgGMbS7d5Sund+NQl7GnQe6fZqoXx1RfGmc2VOdITX90/aJdV3aNyzp9BSmhsFGla/g0qlm6n4U/Prf8grYiaVUa71GBlNqG3naqyIhZG1c0nTGVJrJXHL6WS1S6yWNBHeup/qRbAKUKlUHcN2UU1GFYLSvHYDY9qYckN33KE4Q/8tcE/WR/orQjgguuqgVh6/qDWMGiEEuozqnl1HVYj2g1H39F84cNqQVkClZxSHPF+dX3mr8P8NaVcQQ220W449k4lh1tV3fQO3FuvobUaM6/Clz6pig0uytgDH/pTOPkevzz6PGTH6jN+s1HhB7Yex6gWlEJMX1GxHinVOR28R6U7L7/nXFtZghLAjw4HYnWFHIiowdYurj173wpSqu+rTYDsgrJshakmZ4lB9f2NacJ2WSmHuevqOlWyamD3HPV7qebVAF97LmdUbMsuqcmZvXEK827gCQvbipEzUwRinYSSPYSTver/jPaosaTrKIy8ZdOf3dYuqd1kqwrj6auzZEo2yXCAh452r/RtTl7w00KTzZekXg+3qgZlzwGEmqVGu9Xfnq2Ug2erH6Ln1J+dslJArrNsgC/UffeL2xr31bYX2ZMBv4YVrg/0kU7f39+lbvZot3quxQAiKWUhVQswf0Mt9ttKQUIp/cFMKoWz3kK55Sy5Tj6hxNIBzi7CK19X3xHtrgeew6tkdDkVpUgO3rfY12JdnAp85/dVUcJGHngMfub36iVD7JL63JpitwsN19p31gjDn/2HtuaqtIsw/ryq8+V5asJz6E1KUS5HSnXu3Kq6dxfHGF/xBKIrZZBy49+V59YnMEvu7eV/55VSruTU8W7Fdzdl92zAXyQQUco0FFeTnVCCQmSAWdGDF0wgcJXLK5RCxAcw40kCkRQVLPJzE/z5+DD/4KHjO+o61wpjkxSrDt9/dZZjfbGV6bSFtOpDEOtZ/4aWUs2aPHfpc21wNyw18FT9gb7xxi9n6jezXW6Y3ZfqP3672HqXzmoYgbqLZ9Hdk6i72syQmjWGOyE1DJ0jyj8e69n6iu38tFLa0qNusvkDjDDV4LO4pkD4rgT/eTPKvTYgNVqCyUHf7RRRMYb56+oYM1C3XJrBqSgL9eB9qizKZrjyHXjyN1UWWo2+2+HDfwb9t6/+ntqg7VTqvvfSvLJKpD9RWR5n2QzZcZXZlZ9W93b3MTXDTQyuogw8P+OqwaLNjis3Zm7SVyr+xMi164rGa3hd+3vPEeo+FqaymuK9aoYfSqoJpZTqPLtVtT95UFmTZkC5/UIJOPW++oTCtaG8QN6xEE4ZIxjCiq6sTFu2PV6+fovvTMe56/TtBAMGDx/r2ZGy51phbJJi1eFHV9Pccyil0mk937wtLagVyS8/6f8AG25c12mwApZbA8tu/L2c1S/HCqsZXjCqBvxgrP5cS1MVDS42IVUS+sAZ1eCocYYupa/UfN9vqMMfYDvVZ+7k6mzPrZ9bz1HnvzYg2iU1i/QcdZznqgHIc9dQsrUQ6XL3oaEUW7zfj/us0j5VSqXgsxPKHQT+bDFcl7Px+kv/ewxDuXSiXVv7/wtp+Mpvw+Wv17eZIXj376+9CHI1pPQH7aK6v4uzagLTqIhr137RSqj67ppGN2Wxfu2reaU4imk/m6o24Lv+tWph0sKGiHqMrpbgEOuBWF/d+q0ljdQmRY3u0EC0PkmoFlQyw/yoP1lBxXIG71m90jCoc3T5b9R9e/I9Kl0Z1DlrdCN6rnILTl5QbsHkQa51v5WpqWm+njvGO+84wJmDHU2XVF/3jGiFsQn++nfxbj5DpZgl7JUQNZO2HTFDvklbG/Bj9QG/NssPLVMCS56jm3PJrEVtwJCoAbDjoJqFbzPNcleo+bdXBPtr/m+v7g4JxDaX7VOLK81fqy9SNCx1vkP+oFPz31vh7dfEklKtZ/nGv/RjaT4n3g3v/z/Ud1TXcEvWYlCNPvrG1+Xs0vc2fn47UVt/s+Q3sNzajavrmp9WGXiGpZSEGVRVkQfvVgP1umm1ru/KKtfvFVg6OdgMy11udgle+6aytEbeAj0nVRr69MvqO4WhLLaBO9Vv7Nx/oHDbh3htfJ7/Z6yXD775dlLRALc30bBpI7TC2Ax/8XPK5N9NajOZQFQ9B6NqcArGGmYxCZXjHvSzjGoDfDDmH7tssG+cTXuOcn813tgrrqtYMolcnZqbx2h4mGoQlR5US+qYSCckh3xXzTZqK71RqFlaZqA1jZ9mLsMTn1AZa/uFJZOdSP2erilV359fV7axupuz9ltonN3XrEfp+fe+p75jS3EuTylIp+JnOkplZUc6VFwqlFDKppxRSSfVgrJQQs0knZSW/i4Ny3+fWf8/Rn+grJS+08rFWMtobKQ0D5e+yqsHfpYfXc8j+88w0pvg4WPd217w2O5pte1FcI0KkWYQkCoVMxBeesMvDvyxhkdt9XEYTD+1MOC7f5bcVA2j9eKg7A/Siz8Ar55xgvBz9jNL31ubtdbSKmupjMJc+pkIf2bThMtCunW3WqPv2K0opdc3omY7q7lqfpIRYvup0puh9zb4je/At38PnvrjXfoSUb/HaxOY2ux9MWbluzENf5AWQt3rgai694NxNbkI+ZlKtVm7U60nfCDV8aGEuu9df9+iO9eXxS6rR+1vw48hmIF6Rlwpowb12j2/PFsO6gO5U/EzqvAzDjsgcdBXVlH1vuUWSCiurOklae2O+p5gXL22Cypjrzax6jikPjsYU9ZbblKV+JeuPz7E4Mjb4MgGlyOSAiPAgUCJOzrK/MfRaYZ74uTKTkurUmgLY+ayupDBRN2dU8rAf/3XcNv7lC/SLsLBs+rm9JyG2b2jbjynrG6+xZvYT280zKVKodE9Unt/bYCWnr8Own+YVn2GXxv8a+mShrW9hVKaNw6vfxu+8Wm1Urw2mVkSn6q5LOO+y7LDf73MPx+MNfwG4v5EZwv3mGvXFzBW8vUV+Z6jZu3hpBr8Qgk1YFqRtdPKpVyaRFJLbDDWyVR0qvW1D7WSMI3KSRi+DN319Um1hZqbxXNVHCg7phSIFVHxr1jNKlnD2vFcZTFk/MWU+BMOYdStJa/huYYVQr7wRS4P/Cx/+arB28/ezXB3zO/tvnW0hbEZem9b+rddVkXdOodUALc4p6qINpufr9G0kuPvUo92YdEtl1wa+HVtNdHZzMAshK9MNjFMWUH1iKRUx8ZG15AVUoP6Tk22DFMph1i3mjA2s55q8X096uFU1LqUzC1U2nGk7lqzQmoCaljKDTZ7GRHvZ9DK8eaUwXPXpgkHBjne27oeGVphLGfsx6qe0cO/owKafbdvPbNFo9EoWhHbWQ3hu9Z2243arLJYjhVSbq6Og+sfJ3uUVTLyCMkX/hOH+x7l21fSOMcHyFWcVVvz7gbar9FIflZVSD37SWXKdh56Y/aV1mg0+wsh1Cp7YSB6jnNAzjBoZphZKJDOty5tWSuMGq4DP/jf4fg7lR8x2q1S3TQajaYdCESg7w4YuJuOqad426DDs1cnmMqWaVUsWiuMGle+o4JzvadUYLn/zO5Ve9VoNJqtkOiHjiGMgbs47l6hkp+nWHEoVNeokbbDaIUBKtPh3J/B3R9VAbID92x/kZVGo9HsBj0n4eB9dGRe5v7OPJduTDFfaEHjL7TCUIz+AE5/QGUiDN6zskS1RqPRtAtWEAbuxBx+mPdZ53ltbJrJTGuKKmqFAaqsdaxXrbRspoqoRqPR7CXRLjj2UyQrE3TJeabms1Sc3XdLaYUBKu+5/3a1KlOj0Wj2A11Hse74IL8e/DtGb02urAa0C+yJwhBCvFcIcVkI8boQ4lOr7BdCiH/r739RCHHfrgpkWhsXI9NoNJp2wrTgxM8wGK7wjti1lrQ/aLnCEEKYwJ8A7wNuB35JCLG8qP/7gBP+4zHgMy0VUqPRaPYD4Q4Cj/wOB9xxLLn7/UL2YqX3A8DrUsqrAEKILwIfBF5uOOaDwON+H++nhRCdQohBKeVE68XVaDSaNubAvaSE0ZLMzr1wSR0Ebjb8PeZv2+wxAAghHhNCnBNCnJuZmdlRQTUajabtMQw4eO/Wy5Ns5qt2/RtWslqgYJXmDRseozZK+Tkp5Vkp5dne3t5tC6fRaDSa1dkLhTEGNKYjDQHjWzhGo9FoNC1kLxTGj4ETQogjQogg8FHgK8uO+QrwMT9b6iEgo+MXGo1Gs7e0POgtpXSEEL8NfAMwgc9LKS8KIX7T3/9Z4OvAo8DrQBH49VbLqdFoNJql7Ek/DCnl11FKoXHbZxteS+C3Wi2XRqPRaNZGr/TWaDQaTVNohaHRaDSaptAKQ6PRaDRNIVrVqakVCCFmgNFd+vgeYHaXPnsn0PJtDy3f9tDybY+9lO+wlLKpRWxvKIWxmwghzkkpz+61HGuh5dseWr7toeXbHu0uXw3tktJoNBpNU2iFodFoNJqm0AqjeT631wJsgJZve2j5toeWb3u0u3yAjmFoNBqNpkm0haHRaDSaptAKYxlCiD8UQrzit4Z9UgjR2bDvf/Dbxl4WQrynYfv9QogL/r5/K8Tu9XoVQvyCEOKiEMITQpxt2D4ihCgJIZ73H59t2Lfn8vn79vz8LZPnXwkhbjWcs0c3krXVbNTOeC8QQlz3r9fzQohz/rYuIcS3hBCv+c+pFsv0eSHEtBDipYZta8rU6uu7hnxtf/+tQEqpHw0P4N2A5b/+N8C/8V/fDrwAhIAjwBXA9Pc9A7wZ1cfjb4D37aJ8p4HbgP8KnG3YPgK8tMZ72kG+tjh/y2T9V8DvrrJ9TVlbfC+a/ncfBYK+TLe3Wo5V5LoO9Czb9r8An/Jff6r2u2mhTG8D7mv8Dawl015c3zXka+v7b7WHtjCWIaX8ppTS8f98GtWLA1Tb2C9KKStSymuoSroPCCEGgaSU8imprvbjwId2Ub5LUsrLzR7fRvK1xflrklVl3QM5FtsZSymrQK2dcTvyQeAL/usv0OJrKKX8HjDXpEwtv75ryLcW7XL/rUArjPX5BGrGC2u3jT3ov16+fS84IoR4TgjxXSHEW/1t7SJfu56/3/bdj59vcFk03SJ4l2kXOZYjgW8KIc4LIR7zt/VLv2eN/9y3Z9LVWUumdjqv7Xz/rWBPypvvNUKIvwMGVtn1aSnlX/nHfBpwgL+svW2V4+U623dVvlWYAIallGkhxP3AfxZC3NFG8rXs/C350nVkBT4D/L7/fb8P/K+oScKuyrQJ2kWO5TwipRwXQvQB3xJCvLLXAm2Sdjmv7X7/reAnUmFIKX96vf1CiI8D7wfe5btJYO22sWPU3VaN23dNvjXeUwEq/uvzQogrwMl2kY8Wnr9GmpVVCPHvgK/5f7ZLi+B2kWMJUspx/3laCPEkyl0yJYQYlFJO+G7G6T0VUrGWTG1xXqWUU7XXbXr/rUC7pJYhhHgv8C+AD0gpiw27vgJ8VAgREkIcAU4Az/imbk4I8ZCf3fMxYK1Z9m7K3SuEMP3XR335rraLfLTh+fMHkRo/B9QyWFaVtRUyLaOZdsYtRQgRE0Ikaq9RSSIv+XJ93D/s4+zNPbactWRqi+u7D+6/lex11L3dHqgA003gef/x2YZ9n0ZlLFymIZMHOIu62FeAP8ZfELlL8v0cagZSAaaAb/jbPwxcRGVXPAv8bDvJ1y7nb5msfwFcAF5E/UgHN5J1D+7HR4FXfVk+vVdyNMhz1L/HXvDvt0/727uBbwOv+c9dLZbrP6LcsrZ//31yPZlafX3XkK/t77/lD73SW6PRaDRNoV1SGo1Go2kKrTA0Go1G0xRaYWg0Go2mKbTC0Gg0Gk1TaIWh0Wg0mqbQCkOj2SJCiE4hxD/xXx8QQjyx1zJpNLuJTqvVaLaIEGIE+JqU8swei6LRtISfyNIgGs0O8T8Dx4QQz6MWh52WUp4RQvwaqjKqCZxB1QgKAr+KWtD4qJRyTghxDPgToBcoAr8hpdxvdZk0P0Fol5RGs3U+BVyRUt4D/PfL9p0BfhlVZ+kPgKKU8l7gKVT5E1B9nP+plPJ+4HeBP22J1BrNFtEWhkazO/wXKWUOVScrA3zV334BuEsIEQceBv6/hgaDodaLqdE0j1YYGs3uUGl47TX87aF+dwaw4FsnGs2+QLukNJqtkwMSW3mjlDILXBNC/AKAUNy9k8JpNDuNVhgazRaRUqaBHwghXgL+cAsf8SvAJ4UQtcqv7dp+VaMBdFqtRqPRaJpEWxgajUajaQqtMDQajUbTFFphaDQajaYptMLQaDQaTVNohaHRaDSaptAKQ6PRaDRNoRWGRqPRaJpCKwyNRqPRNMX/D32BPdPlInmXAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df['fit'] = np.exp(results_combined.fittedvalues)\n",
    "ax = sns.lineplot(data=df,x='time',y='counts',hue='condition',linewidth=0.5)\n",
    "ax = sns.lineplot(data=df,x='time',y='fit',hue='condition',ax = ax, linewidth=3)\n",
    "plt.legend(['treatment observation','control observation'])\n",
    "ax.set_ylabel('word counts');"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "slide"
    }
   },
   "source": [
    "## Variable slopes model\n",
    "\n",
    "In some cases, the treatment affects not only the intercept, but also the slope. We can model this possibility as follows:\n",
    "\n",
    "\\begin{equation}\n",
    "y_{t,i} \\sim f(\\mathbf{\\beta} \\cdot \\mathbf{x}_{t,i} + \\gamma \\delta(t > \\tau) + \\rho t \\delta(t > \\tau)),\n",
    "\\end{equation}\n",
    "where $\\rho$ quantifies the effect of the treatment on the slope."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimization terminated successfully.\n",
      "         Current function value: 11.642199\n",
      "         Iterations 7\n"
     ]
    }
   ],
   "source": [
    "formula = 'counts ~ time + post_treatment * condition + post_treatment * condition * time'\n",
    "model_slopes = smf.poisson(formula, data = df)\n",
    "results_slopes = model_slopes.fit()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "slideshow": {
     "slide_type": "skip"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                                         Results: Poisson\n",
      "===================================================================================================\n",
      "Model:                          Poisson                    Pseudo R-squared:           0.099       \n",
      "Dependent Variable:             counts                     AIC:                        5441603.1079\n",
      "Date:                           2019-06-01 19:31           BIC:                        5441686.0023\n",
      "No. Observations:               233701                     Log-Likelihood:             -2.7208e+06 \n",
      "Df Model:                       7                          LL-Null:                    -3.0189e+06 \n",
      "Df Residuals:                   233693                     LLR p-value:                0.0000      \n",
      "Converged:                      1.0000                     Scale:                      1.0000      \n",
      "No. Iterations:                 7.0000                                                             \n",
      "---------------------------------------------------------------------------------------------------\n",
      "                                                    Coef.  Std.Err.    z     P>|z|   [0.025  0.975]\n",
      "---------------------------------------------------------------------------------------------------\n",
      "Intercept                                           0.9744   0.0052 185.9250 0.0000  0.9642  0.9847\n",
      "post_treatment[T.True]                             -0.1218   0.0086 -14.1895 0.0000 -0.1386 -0.1050\n",
      "condition[T.treatment]                              1.7179   0.0057 299.9874 0.0000  1.7066  1.7291\n",
      "post_treatment[T.True]:condition[T.treatment]      -0.9467   0.0101 -93.4686 0.0000 -0.9665 -0.9268\n",
      "time                                                0.0030   0.0000  65.4680 0.0000  0.0029  0.0030\n",
      "post_treatment[T.True]:time                        -0.0065   0.0001 -76.8094 0.0000 -0.0067 -0.0063\n",
      "condition[T.treatment]:time                         0.0015   0.0000  29.1713 0.0000  0.0014  0.0015\n",
      "post_treatment[T.True]:condition[T.treatment]:time -0.0026   0.0001 -25.9650 0.0000 -0.0028 -0.0024\n",
      "===================================================================================================\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(results_slopes.summary2())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "skip"
    }
   },
   "source": [
    "- There is a negative coefficient for the interaction of the post_treatment period and the time.\n",
    "- This coefficient is even larger for the treatment group.\n",
    "- Because the magnitude of this coefficient is larger than the positive `time` coefficient alone, this indicates a reversal of slope.\n",
    "- The fit of this model is slightly better than the variable intercept model:\n",
    "    - $r^2 = 0.099$ versus $0.093$\n",
    "    - $AIC = 5441603$  versus $5476641$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "subslide"
    }
   },
   "source": [
    "#### Visualizing model fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df['fit'] = np.exp(results_slopes.fittedvalues)\n",
    "ax = sns.lineplot(data=df,x='time',y='counts',hue='condition',linewidth=0.5)\n",
    "ax = sns.lineplot(data=df,x='time',y='fit',hue='condition',ax = ax, linewidth=3)\n",
    "plt.legend(['treatment','control'])\n",
    "ax.set_ylabel('word counts');"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "slide"
    }
   },
   "source": [
    "# Next steps\n",
    "\n",
    "- For an alternative robustness check, randomly select other times as the beginning of the post-treatment period, and re-run the analysis. The estimated treatment effect should be smaller.\n",
    "- Compute the residuals, $y_{t,i} - \\hat{y}_{t,i}$, where $\\hat{y}_{t,i}$ is the model prediction.\n",
    "- Scatter plot the residuals against the true values, and see how the error distribution changes. \n",
    "    - In a Poisson distribution, the variance grows with the expected value, and so we would expect to see the residuals grow linearly.\n",
    "    - You will find that some of the residuals are much larger than this!"
   ]
  }
 ],
 "metadata": {
  "celltoolbar": "Slideshow",
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

